EnterpriseClawBench: Benchmarking Agents from Real Workplace Sessions

Enterprise agents increasingly operate inside workspaces: they read heterogeneous files, invoke tools, and deliver business artifacts. We introduce EnterpriseClawBench, an enterprise agent benchmark constructed from proprietary, real-world agent sessions. Starting from a large archive of workplace sessions, the EnterpriseClawBench produces 852 reproducible tasks, each paired with recovered fixtures, rewritten prompts, role classes, skill subclasses, hard rules, and semantic rubrics. Because the sessions contain internal enterprise content, we do not release the benchmark data; instead, our reusable contribution is the construction and evaluation protocol. On EnterpriseClawBench, the best configuration reaches only 0.663 (Codex with GPT-5.5). These results show that enterprise agent evaluation must report harness--model combinations, artifact delivery, visual quality, cost, runtime, and skill-transfer behavior, rather than collapsing performance into a single score. Code: https://github.com/FrontisAI/EnterpriseClawBench

==> assets/figures/fig10_judge_ablation_heatmaps/render_fig10_judge_ablation_heatmaps.py <==
#!/usr/bin/env python3
from __future__ import annotations

import json
from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
from matplotlib.colors import LinearSegmentedColormap

ROOT = Path(__file__).resolve().parent
DATA_PATH = ROOT / "data.json"

COL = {
    "ink": "#1B2337",
    "border": "#C9D3DE",
}

HEATMAP_CMAP = LinearSegmentedColormap.from_list(
    "frontis_heatmap",
    ["#EDF4FB", "#D6E7F5", "#B9D5EB", "#8FB7D8", "#5D95C1", "#2F6C99", "#174A74"],
)


def set_style() -> None:
    mpl.rcParams.update(
        {
            "font.family": "serif",
            "font.serif": [
                "TeX Gyre Termes",
                "Times New Roman",
                "Nimbus Roman",
                "DejaVu Serif",
                "serif",
            ],
            "axes.edgecolor": COL["border"],
            "axes.labelcolor": COL["ink"],
            "axes.titlecolor": COL["ink"],
            "xtick.color": COL["ink"],
            "ytick.color": COL["ink"],
            "figure.facecolor": "white",
            "axes.facecolor": "white",
            "savefig.facecolor": "white",
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "svg.fonttype": "none",
        }
    )


def render_panel(fig: plt.Figure, ax: plt.Axes, df: pd.DataFrame, cols: list[str], vmin: float) -> None:
    mat = df[cols].to_numpy(dtype=float)
    im = ax.imshow(mat, cmap=HEATMAP_CMAP, vmin=vmin, vmax=0.92, aspect="auto")
    ax.set_xticks(np.arange(len(cols)))
    ax.set_xticklabels(cols, rotation=35, ha="right", fontsize=13.5, color=COL["ink"])
    ax.set_yticks(np.arange(len(df)))
    ax.set_yticklabels(df["combo_label"].tolist(), fontsize=10.2, color=COL["ink"])
    ax.tick_params(length=0)

    for spine in ax.spines.values():
        spine.set_visible(False)

    ax.set_xticks(np.arange(-0.5, len(cols), 1), minor=True)
    ax.set_yticks(np.arange(-0.5, len(df), 1), minor=True)
    ax.grid(which="minor", color="white", lw=0.55)

    for i in range(mat.shape[0]):
        for j in range(mat.shape[1]):
            value = mat[i, j]
            text_color = "white" if value > 0.65 else COL["ink"]
            ax.text(j, i, f"{value:.2f}", ha="center", va="center", fontsize=8.4, color=text_color)

    cbar = fig.colorbar(im, ax=ax, orientation="vertical", fraction=0.024, pad=0.012)
    cbar.set_label("Average score", fontsize=12.8, color=COL["ink"], rotation=270, labelpad=17)
    cbar.ax.tick_params(labelsize=11.2, length=0, colors=COL["ink"])


def render(data: dict) -> plt.Figure:
    panels = data["panels"]
    text_df = pd.DataFrame(panels["text_judges"]["data"]).sort_values("rank_by_sonnet_main")
    visual_df = pd.DataFrame(panels["visual_judges"]["data"]).sort_values("rank_by_sonnet_main")
    text_cols = list(panels["text_judges"]["fields"]["judges"])
    visual_cols = list(panels["visual_judges"]["fields"]["judges"])

    fig, axes = plt.subplots(2, 1, figsize=(6.75, 13.2), gridspec_kw={"hspace": 0.34})
    render_panel(fig, axes[0], text_df, text_cols, vmin=0.18)
    render_panel(fig, axes[1], visual_df, visual_cols, vmin=0.28)
    fig.subplots_adjust(bottom=0.085, top=0.965, left=0.285, right=0.905)
    return fig


def main() -> None:
    set_style()
    data = json.loads(DATA_PATH.read_text(encoding="utf-8"))
    fig = render(data)
    fig.savefig(ROOT / "figure.pdf", bbox_inches="tight")
    fig.savefig(ROOT / "figure.png", dpi=220, bbox_inches="tight")
    plt.close(fig)
    print(f"Wrote {ROOT / 'figure.png'}")
    print(f"Wrote {ROOT / 'figure.pdf'}")


if __name__ == "__main__":
    main()


==> assets/figures/fig1_pipeline/render_fig1_pipeline.py <==
#!/usr/bin/env python3
"""
Redraw EnterpriseClawBench / FrontisBench manuscript figures from data.zip
using a unified academic visual system.

Directly drawable figures from data.zip:
  fig:pipeline                  -> fig1_pipeline
  fig:funnel                    -> fig2_funnel
  fig:leaderboard               -> fig4_leaderboard
  fig:score-cost                -> fig9_score_cost
  fig:benchmark-stats-main      -> fig3_benchmark_statistics
  fig:role-class-main           -> fig5_role_class_heatmap
  fig:artifact-main             -> fig6_artifact_type_heatmap
  fig:radar-main                -> fig7_dimension_profile_heatmap
  fig:judge-appendix            -> fig10_judge_ablation_heatmaps

Run:
  python frontis_unified_figures.py --zip data.zip --out figures_unified
"""
from __future__ import annotations

import argparse
import json
import math
from pathlib import Path
from zipfile import ZipFile

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
from matplotlib import patches
from matplotlib.colors import LinearSegmentedColormap, Normalize
from matplotlib.lines import Line2D
from matplotlib.patches import Patch

# -----------------------------
# 1. Unified visual standard
# -----------------------------
COL = {
    "ink": "#1B2337",
    "slate": "#51657D",
    "border": "#C9D3DE",
    "grid": "#E6EAF0",
    "light": "#EFF3F7",
    "neutral": "#A7B1BC",
    "primary_blue": "#5B7DBE",
    "secondary_blue": "#89A9D8",
    "teal": "#2E9C9A",
    "deep_teal": "#1F6F78",
    "green": "#5F9D68",
    "purple": "#7C6ACF",
    "orange": "#E58B2E",
    "red": "#D45452",
    "white": "#FFFFFF",
}

HARNESS_COLORS = {
    "claudecode": "#D9831F",
    "codex": "#2E9C9A",
    "deepagents": "#2A7F62",
    "hermes": "#7C6ACF",
    "openclaw": "#4E7FD1",
}
HARNESS_LABELS = {
    "claudecode": "ClaudeCode",
    "codex": "Codex",
    "deepagents": "DeepAgents",
    "hermes": "Hermes",
    "openclaw": "OpenClaw",
}

ROLE_COLORS = {
    "Product / project": "#5875A8",
    "Engineering / IT": "#D45452",
    "HR / admin": "#669B4E",
    "Executive": "#A77AA3",
    "Sales / customer": "#E58B2E",
    "Marketing": "#82B3AD",
    "Finance / ops": "#425C78",
    "Others": "#A7B1BA",
}

FILE_COLORS = {
    "MD": "#5875A8",
    "TXT": "#D45452",
    "DOC/DOCX": "#82B3AD",
    "Image": "#669B4E",
    "PDF": "#E58B2E",
    "Sheet": "#A77AA3",
    "Code": "#425C78",
    "HTML": "#2E9C9A",
    "Other": "#A7B1BA",
    "Other files": "#A7B1BA",
    "Slides": "#8FB7D8",
    "Archive/package": "#51657D",
    "Skill/package": "#7C6ACF",
    "JSON": "#B9C2CC",
}

MODEL_MARKERS = {
    "gpt-5.5": "D",
    "sonnet-4.6": "o",
    "opus-4.6": "s",
    "haiku-4.5": "^",
    "kimi-k2.6": "*",
    "MiniMax-M3": "h",
    "gpt-4.1-mini": "P",
    "qwen3-235b-a22b": "X",
    "deepseek-v4-pro": "p",
}
MODEL_LABELS = {
    "gpt-5.5": "GPT-5.5",
    "sonnet-4.6": "Sonnet 4.6",
    "opus-4.6": "Opus 4.6",
    "haiku-4.5": "Haiku 4.5",
    "kimi-k2.6": "Kimi K2.6",
    "MiniMax-M3": "MiniMax-M3",
    "gpt-4.1-mini": "GPT-4.1-mini",
    "qwen3-235b-a22b": "Qwen3-235B-A22B",
    "deepseek-v4-pro": "DeepSeek V4 Pro",
}

HEATMAP_COLORS = ["#EDF4FB", "#D6E7F5", "#B9D5EB", "#8FB7D8", "#5D95C1", "#2F6C99", "#174A74"]
HEATMAP_CMAP = LinearSegmentedColormap.from_list("frontis_heatmap", HEATMAP_COLORS)


def set_style() -> None:
    mpl.rcParams.update({
        "font.family": "serif",
        "font.serif": ["TeX Gyre Termes", "Times New Roman", "Nimbus Roman", "DejaVu Serif", "serif"],
        "axes.edgecolor": COL["border"],
        "axes.labelcolor": COL["ink"],
        "axes.titlecolor": COL["ink"],
        "xtick.color": COL["ink"],
        "ytick.color": COL["ink"],
        "figure.facecolor": "white",
        "axes.facecolor": "white",
        "savefig.facecolor": "white",
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
        "svg.fonttype": "none",
        "axes.titlesize": 11,
        "axes.titleweight": "bold",
        "axes.labelsize": 9,
        "xtick.labelsize": 8,
        "ytick.labelsize": 8,
        "legend.fontsize": 9,
    })


def load_jsons(zip_path: str | Path) -> dict[str, dict]:
    out = {}
    with ZipFile(zip_path) as zf:
        for name in zf.namelist():
            if name.startswith("data/") and name.endswith(".json"):
                with zf.open(name) as f:
                    out[Path(name).name] = json.load(f)
    return out


def save_figure(fig: plt.Figure, out_dir: Path, stem: str, png: bool = True, pdf: bool = True, svg: bool = False) -> None:
    out_dir.mkdir(parents=True, exist_ok=True)
    if pdf:
        fig.savefig(out_dir / f"{stem}.pdf", bbox_inches="tight", pad_inches=0.02)
    if svg:
        fig.savefig(out_dir / f"{stem}.svg", bbox_inches="tight", pad_inches=0.02)
    if png:
        fig.savefig(out_dir / f"{stem}.png", dpi=300, bbox_inches="tight", pad_inches=0.02)
    plt.close(fig)


def money(x: float) -> str:
    return f"¥{x:.0f}"


def fmt_count(x: int | float) -> str:
    return f"{int(round(x)):,}"


def lighten(hex_color: str, alpha: float = 0.12) -> tuple[float, float, float, float]:
    # return RGBA with low alpha over white
    rgb = mpl.colors.to_rgb(hex_color)
    return (*rgb, alpha)


def nice_harness(h: str) -> str:
    return HARNESS_LABELS.get(str(h).lower(), str(h))


def nice_model(m: str) -> str:
    return MODEL_LABELS.get(str(m), str(m))


# -----------------------------
# 2. Figure 1: Pipeline
# -----------------------------
def draw_pipeline(data: dict) -> plt.Figure:
    stages = data["data"]["stages"]
    fig, ax = plt.subplots(figsize=(15.5, 4.9))
    ax.set_xlim(0, 1)
    ax.set_ylim(0, 1)
    ax.axis("off")

    ax.text(0.02, 0.94, "EnterpriseClawBench Pipeline", fontsize=20, weight="bold", color=COL["ink"], ha="left", va="top")
    ax.text(0.02, 0.885, "Real enterprise sessions are converted into reproducible, artifact-centric benchmark tasks.", fontsize=10.5, color=COL["ink"], ha="left")

    x0s = [0.025, 0.205, 0.49, 0.67, 0.835]
    widths = [0.155, 0.26, 0.155, 0.14, 0.145]
    header_cols = ["#5B7DBE", "#89A9D8", "#5D95C1", "#2E9C9A", "#1F6F78"]
    fills = [lighten(c, 0.08) for c in header_cols]
    y0, h = 0.17, 0.63

    bullets = [
        ["Feishu / enterprise workspace", "persistent Linux sandbox", "uploaded files, chat traces,\ntool traces, generated artifacts"],
        ["split / merge sessions", "parallel mechanical checks", "reproducibility gate"],
        ["self-contained filtering", "single-turn task rewriting", "role / skill taxonomy", "expected deliverables"],
        ["input fixtures", "hard rules", "semantic rubrics", "text / visual judge routes"],
        ["non-stateful sandbox runs", "harness–model combinations", "artifact collection", "rule + semantic judging"],
    ]

    for i, (s, x, w, c, fill) in enumerate(zip(stages, x0s, widths, header_cols, fills)):
        box = patches.FancyBboxPatch((x, y0), w, h, boxstyle="round,pad=0.006,rounding_size=0.015",
                                     linewidth=0.9, edgecolor=mpl.colors.to_rgba(c, 0.55), facecolor=fill)
        ax.add_patch(box)
        ax.add_patch(patches.FancyBboxPatch((x, y0+h-0.095), w, 0.095,
                                            boxstyle="round,pad=0.006,rounding_size=0.015",
                                            linewidth=0, facecolor=c))
        ax.add_patch(patches.Rectangle((x, y0+h-0.095), w, 0.04, linewidth=0, facecolor=c))
        title = f"{i+1}. {s['stage']}"
        if i == 1:
            title = "2. Task Recovery and\nParallel Mechanical Checks"
        ax.text(x+0.012, y0+h-0.049, title, fontsize=8.8 if i != 1 else 8.2, weight="bold", color="white", ha="left", va="center")
        # bullets
        by = y0+h-0.15
        for j,b in enumerate(bullets[i]):
            ax.text(x+0.017, by-j*0.066, "•", fontsize=10, color=c, va="top")
            ax.text(x+0.032, by-j*0.066, b, fontsize=7.7, color=COL["ink"], va="top", linespacing=1.25)
        # count badge
        bw = w*0.82
        bx = x + (w-bw)/2
        bh = 0.105
        badge_col = COL["green"] if i > 1 else c
        if i == 4:
            badge_text = "120\nLite subset"
        else:
            badge_text = f"{fmt_count(s['count'])}\n{s['unit']}"
        ax.add_patch(patches.FancyBboxPatch((bx, y0+0.035), bw, bh, boxstyle="round,pad=0.004,rounding_size=0.01",
                                            linewidth=0.9, edgecolor=badge_col, facecolor="white"))
        ax.text(x+w/2, y0+0.09, badge_text, fontsize=10.5 if i!=4 else 9.2, weight="bold", color=badge_col, ha="center", va="center", linespacing=1.25)
        # arrows between boxes
        if i < 4:
            ax.annotate("", xy=(x0s[i+1]-0.008, y0+0.34), xytext=(x+w+0.008, y0+0.34),
                        arrowprops=dict(arrowstyle="-|>", lw=1.4, color=COL["primary_blue"], shrinkA=0, shrinkB=0))

    # specific gate note in stage 2
    gx, gy = x0s[1]+0.09, y0+0.18
    ax.add_patch(patches.FancyBboxPatch((gx, gy), 0.11, 0.07, boxstyle="round,pad=0.004,rounding_size=0.01",
                                        linewidth=1.0, edgecolor=COL["orange"], facecolor=lighten(COL["orange"], 0.08), linestyle="--"))
    ax.text(gx+0.055, gy+0.035, "Reproducibility\ngate", ha="center", va="center", fontsize=7.5, color=COL["orange"], weight="bold")

    # legend
    legend_items = [(COL["primary_blue"], "Data flow"), (COL["green"], "Validated artifacts / successful outputs"), (COL["orange"], "Filters / gates")]
    lx = 0.035
    for col, lab in legend_items:
        if lab == "Data flow":
            ax.annotate("", xy=(lx+0.035, 0.09), xytext=(lx, 0.09), arrowprops=dict(arrowstyle="-|>", lw=1.4, color=col))
            ax.text(lx+0.045, 0.09, lab, fontsize=8.2, va="center")
            lx += 0.14
        else:
            ax.add_patch(patches.FancyBboxPatch((lx, 0.078), 0.018, 0.024, boxstyle="round,pad=0.002,rounding_size=0.004", ec=col, fc="white", lw=1.0))
            ax.text(lx+0.026, 0.09, lab, fontsize=8.2, va="center")
            lx += 0.25
    return fig


# -----------------------------
# 3. Figure 2: Funnel
# -----------------------------
def draw_funnel(data: dict) -> plt.Figure:
    stages = data["data"]["stages"]
    by_name = {s["stage"]: s for s in stages}
    fig, ax = plt.subplots(figsize=(5.7, 9.2))
    ax.set_xlim(0, 1)
    ax.set_ylim(0, 1)
    ax.axis("off")

    ax.plot([0.06, 0.94], [0.965, 0.965], lw=1.8, color=COL["ink"], solid_capstyle="round")
    ax.text(0.06, 0.93, "Construction Funnel", fontsize=21, weight="bold", color=COL["ink"], ha="left", va="top")
    ax.text(0.06, 0.89, "Parallel mechanical checks converge into serial benchmark packaging.", fontsize=9.8, color=COL["ink"], ha="left")

    # Raw bar
    ax.add_patch(patches.FancyBboxPatch((0.07, 0.82), 0.86, 0.07, boxstyle="round,pad=0.01,rounding_size=0.018", fc=COL["ink"], ec="none"))
    ax.text(0.10, 0.855, "Raw MetaAgent TaskInstances", fontsize=11.5, weight="bold", color="white", va="center")
    ax.text(0.88, 0.855, fmt_count(by_name["Raw MetaAgent TaskInstances"]["count"]), fontsize=19, weight="bold", color="white", ha="right", va="center")
    ax.annotate("", xy=(0.5, 0.785), xytext=(0.5, 0.82), arrowprops=dict(arrowstyle="-|>", lw=1.2, color=COL["ink"]))
    ax.text(0.5, 0.765, "Three parallel early checks", fontsize=10.5, weight="bold", ha="center", color=COL["ink"])

    card_y, card_h, card_w = 0.64, 0.095, 0.27
    cards = [
        (0.08, "Length\nfilter", by_name["Length filter"], COL["primary_blue"]),
        (0.365, "Fixture\nlookup", by_name["Fixture lookup"], COL["red"]),
        (0.65, "Redaction\nrecovery", by_name["Redaction recovery"], COL["green"]),
    ]
    for x, title, s, col in cards:
        ax.add_patch(patches.FancyBboxPatch((x, card_y), card_w, card_h, boxstyle="round,pad=0.01,rounding_size=0.015", fc=lighten(col, 0.08), ec=col, lw=0.8))
        ax.text(x+card_w/2, card_y+0.068, title, fontsize=8.7, weight="bold", color=COL["ink"], ha="center", va="center")
        ax.text(x+card_w/2, card_y+0.038, fmt_count(s["count"]), fontsize=14, weight="bold", color=col, ha="center", va="center")
        ax.text(x+card_w/2, card_y+0.013, s.get("status", ""), fontsize=8.4, color=COL["ink"], ha="center", va="center")
    # arrows into gate
    ax.annotate("", xy=(0.42, 0.56), xytext=(0.21, card_y), arrowprops=dict(arrowstyle="-|>", lw=1.1, color=COL["ink"], connectionstyle="arc3,rad=.25"))
    ax.annotate("", xy=(0.50, 0.56), xytext=(0.50, card_y), arrowprops=dict(arrowstyle="-|>", lw=1.1, color=COL["ink"]))
    ax.annotate("", xy=(0.58, 0.56), xytext=(0.78, card_y), arrowprops=dict(arrowstyle="-|>", lw=1.1, color=COL["ink"], connectionstyle="arc3,rad=-.25"))

    def trap(y, h, top_w, bot_w, color, lines):
        cx = 0.5
        pts = [(cx-top_w/2, y+h), (cx+top_w/2, y+h), (cx+bot_w/2, y), (cx-bot_w/2, y)]
        ax.add_patch(patches.Polygon(pts, closed=True, fc=color, ec="white", lw=1.0))
        ax.text(cx, y+h*0.64, lines[0], fontsize=10.5, weight="bold", color="white", ha="center", va="center")
        ax.text(cx, y+h*0.39, lines[1], fontsize=16.5, weight="bold", color="white", ha="center", va="center")
        if len(lines) > 2:
            ax.text(cx, y+h*0.18, lines[2], fontsize=8.6, color="white", ha="center", va="center")

    trap(0.47, 0.075, 0.82, 0.70, COL["deep_teal"], ["Public-Network Gate", f"{fmt_count(by_name['Public-Network Gate']['count'])} passed", "packaged workspace or stable public access"])
    ax.annotate("", xy=(0.5, 0.44), xytext=(0.5, 0.47), arrowprops=dict(arrowstyle="-|>", lw=1.2, color=COL["ink"]))
    trap(0.35, 0.075, 0.70, 0.58, COL["primary_blue"], ["Mechanical Join", f"{fmt_count(by_name['Mechanical Join']['count'])} usable", "length + fixture + redaction + network"])
    ax.annotate("", xy=(0.5, 0.32), xytext=(0.5, 0.35), arrowprops=dict(arrowstyle="-|>", lw=1.2, color=COL["ink"]))
    trap(0.24, 0.07, 0.58, 0.46, COL["purple"], ["Self-Contained Review", f"{fmt_count(by_name['Self-Contained Review']['count'])} kept", "single-turn rewrite candidates"])
    ax.annotate("", xy=(0.5, 0.21), xytext=(0.5, 0.24), arrowprops=dict(arrowstyle="-|>", lw=1.2, color=COL["ink"]))
    trap(0.13, 0.07, 0.46, 0.34, COL["teal"], ["Package + Preflight", f"{fmt_count(by_name['Package + Preflight']['count'])} tasks", "taxonomy, rules, rubrics and judge routes"])
    ax.annotate("", xy=(0.5, 0.10), xytext=(0.5, 0.13), arrowprops=dict(arrowstyle="-|>", lw=1.2, color=COL["ink"]))
    ax.add_patch(patches.FancyBboxPatch((0.19, 0.06), 0.62, 0.035, boxstyle="round,pad=0.01,rounding_size=0.02", fc=COL["light"], ec=COL["border"], lw=0.8))
    ax.text(0.5, 0.078, "Final pool for hard120 sampling and full-pool evaluation", fontsize=8.5, weight="bold", ha="center", va="center", color=COL["ink"])
    return fig


# -----------------------------
# 4. Figure 3: Leaderboard
# -----------------------------
def draw_leaderboard(data: dict) -> plt.Figure:
    df = pd.DataFrame(data["data"]).sort_values("rank", ascending=True).reset_index(drop=True)
    fig, ax = plt.subplots(figsize=(12.8, 4.8))
    x = np.arange(len(df))
    colors = [HARNESS_COLORS.get(str(h).lower(), COL["neutral"]) for h in df["harness"]]
    ax.bar(x, df["score_percent"], color=colors, edgecolor=COL["white"], linewidth=0.8, width=0.82)

    ax.set_title("Main Lite leaderboard by harness-model combination", fontsize=17, weight="bold", pad=14)
    ax.set_ylabel("Score (%)", fontsize=12, weight="bold")
    ax.set_ylim(0, 92)
    ax.set_xlim(-0.6, len(df)-0.4)
    ax.set_xticks(x)
    ax.set_xticklabels(df["combo"].tolist(), rotation=40, ha="right", fontsize=8.3, color=COL["ink"])
    ax.grid(axis="y", color=COL["grid"], lw=0.8, linestyle="--")
    ax.set_axisbelow(True)

    avg = df["score_percent"].mean()
    ax.axhline(avg, ls="--", color=COL["ink"], lw=1.0, alpha=0.65)
    ax.text(len(df)-0.45, avg+1.0, f"Avg {avg:.1f}%", fontsize=8.7, color=COL["ink"], ha="right", va="bottom")

    for xi, sc in zip(x, df["score_percent"]):
        ax.text(xi, sc + 1.1, f"{sc:.1f}", fontsize=8.4, ha="center", va="bottom", color=COL["ink"])

    top_y = 81.0
    for xi, cost, tmin in zip(x, df["agent_cost_rmb"], df["elapsed_avg_min"]):
        ax.text(xi, top_y, f"{money(cost)} / {tmin:.1f}m", fontsize=7.2, ha="center", va="bottom", rotation=38, color=COL["ink"])

    for sp in ["top", "right"]:
        ax.spines[sp].set_visible(False)
    ax.spines["left"].set_color(COL["ink"])
    ax.spines["bottom"].set_color(COL["ink"])
    ax.tick_params(axis="y", colors=COL["ink"], labelsize=9)
    ax.tick_params(axis="x", colors=COL["ink"])

    order = ["codex", "deepagents", "claudecode", "hermes", "openclaw"]
    handles = [Patch(fc=HARNESS_COLORS[h], label=HARNESS_LABELS[h]) for h in order if h in set(df["harness"].str.lower())]
    ax.legend(handles=handles, ncol=5, loc="upper center", bbox_to_anchor=(0.5, -0.58),
              frameon=False, fontsize=9.2, handlelength=1.2, columnspacing=1.5)
    fig.subplots_adjust(bottom=0.58, top=0.86)
    return fig


# -----------------------------
# 5. Figure 4: Score-cost scatter
# -----------------------------
def draw_score_cost(data: dict) -> plt.Figure:
    df = pd.DataFrame(data["data"])
    fig, ax = plt.subplots(figsize=(7.4, 5.2))
    for _, r in df.iterrows():
        h = str(r["harness"]).lower()
        m = str(r["model"])
        ax.scatter(r["agent_cost_rmb"], r["score"], s=78, marker=MODEL_MARKERS.get(m, "o"),
                   c=HARNESS_COLORS.get(h, COL["neutral"]), edgecolors="white", linewidths=0.9, alpha=0.95, zorder=3)
    ax.set_title("Score vs. agent cost by harness-model combination", loc="left", pad=8, fontsize=12.5)
    ax.set_xlabel("Agent cost (RMB)", fontsize=10.5)
    ax.set_ylabel("Score", fontsize=10.5)
    ax.grid(color=COL["grid"], lw=0.8)
    ax.set_axisbelow(True)
    ax.xaxis.set_major_formatter(lambda x, pos: f"¥{x:.0f}")
    ax.set_xlim(0, df["agent_cost_rmb"].max()*1.08)
    ax.set_ylim(max(0, df["score"].min()-0.04), df["score"].max()+0.04)
    for sp in ["top", "right"]:
        ax.spines[sp].set_visible(False)
    ax.tick_params(colors=COL["ink"], labelsize=9)
    h_handles = [Line2D([0],[0], marker="o", ls="", mfc=HARNESS_COLORS[h], mec="white", ms=8, label=HARNESS_LABELS[h]) for h in ["claudecode","codex","deepagents","hermes","openclaw"]]
    m_order = ["MiniMax-M3", "deepseek-v4-pro", "gpt-4.1-mini", "gpt-5.5", "haiku-4.5", "kimi-k2.6", "opus-4.6", "qwen3-235b-a22b", "sonnet-4.6"]
    m_handles = [Line2D([0],[0], marker=MODEL_MARKERS[m], ls="", color=COL["ink"], ms=7, label=nice_model(m)) for m in m_order if m in set(df["model"])]
    leg1 = ax.legend(handles=h_handles, title="Harness", title_fontsize=10.5, fontsize=9.6, loc="upper left", bbox_to_anchor=(0.0, -0.18), ncol=5, frameon=False, handletextpad=0.5, columnspacing=1.0)
    plt.setp(leg1.get_title(), color=COL["ink"])
    ax.add_artist(leg1)
    leg2 = ax.legend(handles=m_handles, title="Model", title_fontsize=10.5, fontsize=9.4, loc="upper left", bbox_to_anchor=(0.0, -0.34), ncol=5, frameon=False, handletextpad=0.5, columnspacing=1.0)
    plt.setp(leg2.get_title(), color=COL["ink"])
    fig.subplots_adjust(bottom=0.36)
    return fig


# -----------------------------
# 6. Figure 5: Benchmark statistics
# -----------------------------
def pie_legend_labels(data, label_key, value_key):
    total = sum(d[value_key] for d in data)
    return [f"{d[label_key]}  {d[value_key]} ({d[value_key]/total:.0%})" for d in data]


def draw_donut(ax, data, label_key, value_key, colors, center_top, center_bottom, title):
    vals = [d[value_key] for d in data]
    labs = [d[label_key] for d in data]
    cols = [colors.get(l, COL["neutral"]) for l in labs]
    wedges, _ = ax.pie(vals, startangle=90, counterclock=False, colors=cols, wedgeprops=dict(width=0.42, edgecolor="white", linewidth=1.0))
    ax.text(0, 0.05, center_top, ha="center", va="center", fontsize=15, weight="bold", color=COL["ink"])
    ax.text(0, -0.13, center_bottom, ha="center", va="center", fontsize=9.2, color=COL["ink"])
    ax.set_title(title, loc="left", fontsize=11, pad=4)
    ax.axis("equal")
    ax.axis("off")
    return wedges, labs


def draw_benchmark_stats(data: dict) -> plt.Figure:
    panels = data["panels"]
    fig = plt.figure(figsize=(13.2, 7.4))
    gs = fig.add_gridspec(2, 2, width_ratios=[1.05, 1.32], height_ratios=[1,1], wspace=0.22, hspace=0.28)

    # A role pie + legend
    sg = gs[0,0].subgridspec(1,2, width_ratios=[1.0,1.12], wspace=0.02)
    ax = fig.add_subplot(sg[0,0]); axl = fig.add_subplot(sg[0,1]); axl.axis("off")
    role_data = panels["A_role_classes"]["data"]
    draw_donut(ax, role_data, "role_class", "task_count", ROLE_COLORS, "852", "tasks", "A. Role classes")
    total = sum(d["task_count"] for d in role_data)
    y=0.90
    for d in role_data:
        lab=d["role_class"]; val=d["task_count"]
        axl.add_patch(patches.Rectangle((0.02,y-0.025),0.035,0.035,fc=ROLE_COLORS[lab],ec="white",lw=0.5))
        axl.text(0.07,y-0.007,f"{lab}  {val} ({val/total:.0%})",fontsize=10.8,va="center", color=COL["ink"])
        y-=0.092

    # B skill subclass panel
    axb = fig.add_subplot(gs[0,1]); axb.axis("off"); axb.set_xlim(0,1); axb.set_ylim(0,1)
    axb.set_title("B. Skill subclasses within roles", loc="left", fontsize=12.5, pad=4)
    axb.text(0.46,0.91,"subclasses",fontsize=10.2,weight="bold", color=COL["ink"])
    axb.text(0.76,0.91,"inst. / subclass",fontsize=10.2,weight="bold", color=COL["ink"])
    bdata = panels["B_skill_subclasses"]["data"]
    y0=0.82; dy=0.105
    for i,d in enumerate(bdata):
        y=y0-i*dy; role=d["role_class"]; col=ROLE_COLORS.get(role,COL["neutral"])
        if i>0: axb.plot([0,0.985],[y+0.05,y+0.05],color=COL["grid"],lw=0.8)
        axb.text(0.00,y,role,fontsize=10.2,va="center", color=COL["ink"])
        axb.add_patch(patches.Rectangle((0.46,y-0.017),0.16,0.034,fc=col,ec=col,alpha=0.9))
        axb.text(0.64,y,str(d["subclass_count"]),fontsize=11.0,weight="bold",va="center", color=COL["ink"])
        vals=d["instance_counts_by_subclass_json"]; xs=np.linspace(0.80,0.965,len(vals))
        vmax=max(v for row in bdata for v in row["instance_counts_by_subclass_json"])
        for x,v in zip(xs,vals):
            axb.scatter(x,y,s=18+70*(v/vmax),color=col,edgecolor="white",lw=0.5,zorder=3)
            if v>=26:
                axb.text(x,y+0.035,str(v),fontsize=7.7,ha="center",color=COL["ink"])

    # C input fixtures with two-column legend
    sg = gs[1,0].subgridspec(1,2, width_ratios=[1.0,1.30], wspace=0.03)
    ax = fig.add_subplot(sg[0,0]); axl = fig.add_subplot(sg[0,1]); axl.axis("off")
    cdata = panels["C_input_fixture_files"]["display_data"]
    fcols = {d["fixture_type"]: FILE_COLORS.get(d["fixture_type"], COL["neutral"]) for d in cdata}
    total = sum(d["file_count"] for d in cdata)
    draw_donut(ax, cdata, "fixture_type", "file_count", fcols, fmt_count(total), "files", "C. Input fixture files")
    ncols = 2
    rows = int(math.ceil(len(cdata)/ncols))
    y_start = 0.93
    dy = 0.118
    x_positions = [0.02, 0.52]
    for idx, d in enumerate(cdata):
        col_idx = idx // rows
        row_idx = idx % rows
        x0 = x_positions[col_idx]
        y = y_start - row_idx*dy
        lab=d["fixture_type"]; val=d["file_count"]
        axl.add_patch(patches.Rectangle((x0,y-0.022),0.028,0.028,fc=fcols[lab],ec="white",lw=0.4))
        axl.text(x0+0.04,y-0.006,f"{lab}  {val} ({val/total:.0%})",fontsize=10.2,va="center", color=COL["ink"])
    axl.set_xlim(0,1); axl.set_ylim(0,1)

    # D deliverables with two-column legend
    sg = gs[1,1].subgridspec(1,2, width_ratios=[1.0,1.34], wspace=0.04)
    ax = fig.add_subplot(sg[0,0]); axl = fig.add_subplot(sg[0,1]); axl.axis("off")
    ddata = panels["D_expected_deliverables"]["display_data"]
    dcols = {d["deliverable_type"]: FILE_COLORS.get(d["deliverable_type"], COL["neutral"]) for d in ddata}
    total = sum(d["requirement_count"] for d in ddata)
    draw_donut(ax, ddata, "deliverable_type", "requirement_count", dcols, fmt_count(total), "requirements", "D. Expected deliverables")
    ncols = 2
    rows = int(math.ceil(len(ddata)/ncols))
    y_start = 0.93
    dy = 0.118
    x_positions = [0.02, 0.54]
    for idx, d in enumerate(ddata):
        col_idx = idx // rows
        row_idx = idx % rows
        x0 = x_positions[col_idx]
        y = y_start - row_idx*dy
        lab=d["deliverable_type"]; val=d["requirement_count"]
        axl.add_patch(patches.Rectangle((x0,y-0.022),0.028,0.028,fc=dcols[lab],ec="white",lw=0.4))
        axl.text(x0+0.04,y-0.006,f"{lab}  {val} ({val/total:.0%})",fontsize=10.2,va="center", color=COL["ink"])
    axl.set_xlim(0,1); axl.set_ylim(0,1)
    fig.subplots_adjust(left=0.04, right=0.99, top=0.95, bottom=0.07)
    return fig


# -----------------------------
# 7. Generic heatmap figures
# -----------------------------
def matrix_from_records(records, row_order, col_order, row_key, col_key, val_key, label_key=None):
    row_labels = []
    for r in row_order:
        matches=[x for x in records if x[row_key]==r]
        if matches and label_key:
            row_labels.append(matches[0].get(label_key,r))
        else:
            row_labels.append(MODEL_LABELS.get(r,r))
    col_labels=[]
    mat=[]
    for rr in row_order:
        vals=[]
        for cc in col_order:
            item=next((x for x in records if x[row_key]==rr and x[col_key]==cc), None)
            vals.append(np.nan if item is None else item[val_key])
            if len(col_labels)<len(col_order):
                col_labels.append(item.get("artifact_label", cc) if item and "artifact_label" in item else cc)
        mat.append(vals)
    return np.array(mat, dtype=float), row_labels, col_labels


def draw_heatmap_matrix(mat, row_labels, col_labels, title, cbar_label="Score", figsize=(5.4,3.2), vmin=0.15, vmax=0.80) -> plt.Figure:
    fig, ax = plt.subplots(figsize=figsize)
    im = ax.imshow(mat, cmap=HEATMAP_CMAP, vmin=vmin, vmax=vmax, aspect="auto")
    ax.set_title(title, loc="left", pad=6, fontsize=12.5)
    ax.set_xticks(np.arange(len(col_labels)))
    ax.set_xticklabels(col_labels, rotation=30, ha="right", fontsize=9.2, color=COL["ink"])
    ax.set_yticks(np.arange(len(row_labels)))
    ax.set_yticklabels(row_labels, fontsize=9.2, color=COL["ink"])
    ax.tick_params(length=0)
    for sp in ax.spines.values(): sp.set_visible(False)
    ax.set_xticks(np.arange(-.5, mat.shape[1], 1), minor=True)
    ax.set_yticks(np.arange(-.5, mat.shape[0], 1), minor=True)
    ax.grid(which="minor", color="white", linewidth=1.0)
    for i in range(mat.shape[0]):
        for j in range(mat.shape[1]):
            v=mat[i,j]
            if np.isnan(v): continue
            txt_col="white" if v > (vmin+vmax)/2 else COL["ink"]
            ax.text(j,i,f"{v:.2f}",ha="center",va="center",fontsize=8.0,color=txt_col)
    fig.subplots_adjust(bottom=0.35, top=0.92, left=0.16, right=0.98)
    cb = fig.colorbar(im, ax=ax, orientation="horizontal", fraction=0.09, pad=0.24)
    cb.set_label(cbar_label, fontsize=9.5, color=COL["ink"])
    cb.ax.tick_params(labelsize=8.5, length=0, colors=COL["ink"])
    return fig


def draw_role_heatmap(data: dict) -> plt.Figure:
    mat, rows, cols = matrix_from_records(data["data"], data["model_order"], data["column_order"], "model", "role_class", "score", "model_label")
    return draw_heatmap_matrix(mat, rows, cols, "Score by enterprise role", figsize=(5.9,4.2), vmin=0.15, vmax=0.75)


def draw_artifact_heatmap(data: dict) -> plt.Figure:
    mat, rows, cols = matrix_from_records(data["data"], data["model_order"], data["column_order"], "model", "artifact_type_bucket", "score", "model_label")
    return draw_heatmap_matrix(mat, rows, cols, "Score by deliverable type", figsize=(5.6,3.5), vmin=0.15, vmax=0.95)


def draw_dimension_profile(data: dict) -> plt.Figure:
    df = pd.DataFrame(data["data"]).sort_values("score_avg", ascending=False)
    cols = data["fields"]["values"]
    mat = df[cols].values
    rows = df["model_label"].tolist()
    return draw_heatmap_matrix(mat, rows, cols, "Semantic quality profile", figsize=(4.8,3.4), vmin=0.20, vmax=0.80)


def draw_judge_ablation(data: dict) -> plt.Figure:
    panels = data["panels"]
    text = pd.DataFrame(panels["text_judges"]["data"]).sort_values("rank_by_sonnet_main")
    visual = pd.DataFrame(panels["visual_judges"]["data"]).sort_values("rank_by_sonnet_main")
    text_cols = [c for c in panels["text_judges"]["fields"]["judges"]]
    visual_cols = [c for c in panels["visual_judges"]["fields"]["judges"]]
    fig, axes = plt.subplots(1, 2, figsize=(11.2, 9.2), gridspec_kw={"wspace":0.45})
    for ax, df, cols, title, vmin in [(axes[0], text, text_cols, "Text judges", 0.18), (axes[1], visual, visual_cols, "Visual judges", 0.28)]:
        mat = df[cols].values
        im=ax.imshow(mat, cmap=HEATMAP_CMAP, vmin=vmin, vmax=0.92, aspect="auto")
        ax.set_title(title, loc="left", pad=6, fontsize=12.5)
        ax.set_xticks(np.arange(len(cols)))
        ax.set_xticklabels(cols, rotation=35, ha="right", fontsize=9.0, color=COL["ink"])
        ax.set_yticks(np.arange(len(df)))
        ax.set_yticklabels(df["combo_label"].tolist(), fontsize=7.2, color=COL["ink"])
        ax.tick_params(length=0)
        for sp in ax.spines.values(): sp.set_visible(False)
        ax.set_xticks(np.arange(-.5, len(cols), 1), minor=True)
        ax.set_yticks(np.arange(-.5, len(df), 1), minor=True)
        ax.grid(which="minor", color="white", lw=0.6)
        for i in range(mat.shape[0]):
            for j in range(mat.shape[1]):
                v=mat[i,j]
                ax.text(j,i,f"{v:.2f}",ha="center",va="center",fontsize=6.0,color="white" if v>0.65 else COL["ink"])
        cb = fig.colorbar(im, ax=ax, orientation="horizontal", fraction=0.05, pad=0.10)
        cb.set_label("Average score", fontsize=9.0, color=COL["ink"])
        cb.ax.tick_params(labelsize=8.0, length=0, colors=COL["ink"])
    fig.subplots_adjust(bottom=0.16, top=0.96, left=0.12, right=0.98)
    return fig




if __name__ == "__main__":
    set_style()
    here = Path(__file__).resolve().parent
    with open(here / "data.json", "r", encoding="utf-8") as f:
        data = json.load(f)
    fig = draw_pipeline(data)
    fig.savefig(here / "figure.png", dpi=220, bbox_inches="tight")
    fig.savefig(here / "figure.pdf", bbox_inches="tight")
    print("Wrote", here / "figure.png")
    print("Wrote", here / "figure.pdf")


==> assets/figures/fig2_funnel/render_fig2_funnel.py <==
#!/usr/bin/env python3
"""
Redraw EnterpriseClawBench / FrontisBench manuscript figures from data.zip
using a unified academic visual system.

Directly drawable figures from data.zip:
  fig:pipeline                  -> fig1_pipeline
  fig:funnel                    -> fig2_funnel
  fig:leaderboard               -> fig4_leaderboard
  fig:score-cost                -> fig9_score_cost
  fig:benchmark-stats-main      -> fig3_benchmark_statistics
  fig:role-class-main           -> fig5_role_class_heatmap
  fig:artifact-main             -> fig6_artifact_type_heatmap
  fig:radar-main                -> fig7_dimension_profile_heatmap
  fig:judge-appendix            -> fig10_judge_ablation_heatmaps

Run:
  python frontis_unified_figures.py --zip data.zip --out figures_unified
"""
from __future__ import annotations

import argparse
import json
import math
import shutil
import subprocess
from pathlib import Path
from zipfile import ZipFile

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
from matplotlib import patches
from matplotlib.colors import LinearSegmentedColormap, Normalize
from matplotlib.lines import Line2D
from matplotlib.patches import Patch

# -----------------------------
# 1. Unified visual standard
# -----------------------------
COL = {
    "ink": "#1B2337",
    "slate": "#51657D",
    "border": "#C9D3DE",
    "grid": "#E6EAF0",
    "light": "#EFF3F7",
    "neutral": "#A7B1BC",
    "primary_blue": "#5B7DBE",
    "secondary_blue": "#89A9D8",
    "teal": "#2E9C9A",
    "deep_teal": "#1F6F78",
    "green": "#5F9D68",
    "purple": "#7C6ACF",
    "orange": "#E58B2E",
    "red": "#D45452",
    "white": "#FFFFFF",
}

HARNESS_COLORS = {
    "claudecode": "#D9831F",
    "codex": "#2E9C9A",
    "deepagents": "#2A7F62",
    "hermes": "#7C6ACF",
    "openclaw": "#4E7FD1",
}
HARNESS_LABELS = {
    "claudecode": "ClaudeCode",
    "codex": "Codex",
    "deepagents": "DeepAgents",
    "hermes": "Hermes",
    "openclaw": "OpenClaw",
}

ROLE_COLORS = {
    "Product / project": "#5875A8",
    "Engineering / IT": "#D45452",
    "HR / admin": "#669B4E",
    "Executive": "#A77AA3",
    "Sales / customer": "#E58B2E",
    "Marketing": "#82B3AD",
    "Finance / ops": "#425C78",
    "Others": "#A7B1BA",
}

FILE_COLORS = {
    "MD": "#5875A8",
    "TXT": "#D45452",
    "DOC/DOCX": "#82B3AD",
    "Image": "#669B4E",
    "PDF": "#E58B2E",
    "Sheet": "#A77AA3",
    "Code": "#425C78",
    "HTML": "#2E9C9A",
    "Other": "#A7B1BA",
    "Other files": "#A7B1BA",
    "Slides": "#8FB7D8",
    "Archive/package": "#51657D",
    "Skill/package": "#7C6ACF",
    "JSON": "#B9C2CC",
}

MODEL_MARKERS = {
    "gpt-5.5": "D",
    "sonnet-4.6": "o",
    "opus-4.6": "s",
    "haiku-4.5": "^",
    "kimi-k2.6": "*",
    "MiniMax-M3": "h",
    "gpt-4.1-mini": "P",
    "qwen3-235b-a22b": "X",
    "deepseek-v4-pro": "p",
}
MODEL_LABELS = {
    "gpt-5.5": "GPT-5.5",
    "sonnet-4.6": "Sonnet 4.6",
    "opus-4.6": "Opus 4.6",
    "haiku-4.5": "Haiku 4.5",
    "kimi-k2.6": "Kimi K2.6",
    "MiniMax-M3": "MiniMax-M3",
    "gpt-4.1-mini": "GPT-4.1-mini",
    "qwen3-235b-a22b": "Qwen3-235B-A22B",
    "deepseek-v4-pro": "DeepSeek V4 Pro",
}

HEATMAP_COLORS = ["#EDF4FB", "#D6E7F5", "#B9D5EB", "#8FB7D8", "#5D95C1", "#2F6C99", "#174A74"]
HEATMAP_CMAP = LinearSegmentedColormap.from_list("frontis_heatmap", HEATMAP_COLORS)


def set_style() -> None:
    mpl.rcParams.update({
        "font.family": "serif",
        "font.serif": ["TeX Gyre Termes", "Times New Roman", "Nimbus Roman", "DejaVu Serif", "serif"],
        "axes.edgecolor": COL["border"],
        "axes.labelcolor": COL["ink"],
        "axes.titlecolor": COL["ink"],
        "xtick.color": COL["ink"],
        "ytick.color": COL["ink"],
        "figure.facecolor": "white",
        "axes.facecolor": "white",
        "savefig.facecolor": "white",
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
        "svg.fonttype": "none",
        "axes.titlesize": 11,
        "axes.titleweight": "bold",
        "axes.labelsize": 9,
        "xtick.labelsize": 8,
        "ytick.labelsize": 8,
        "legend.fontsize": 9,
    })


def load_jsons(zip_path: str | Path) -> dict[str, dict]:
    out = {}
    with ZipFile(zip_path) as zf:
        for name in zf.namelist():
            if name.startswith("data/") and name.endswith(".json"):
                with zf.open(name) as f:
                    out[Path(name).name] = json.load(f)
    return out


def save_figure(fig: plt.Figure, out_dir: Path, stem: str, png: bool = True, pdf: bool = True, svg: bool = False) -> None:
    out_dir.mkdir(parents=True, exist_ok=True)
    if pdf:
        fig.savefig(out_dir / f"{stem}.pdf", bbox_inches="tight", pad_inches=0.02)
    if svg:
        fig.savefig(out_dir / f"{stem}.svg", bbox_inches="tight", pad_inches=0.02)
    if png:
        fig.savefig(out_dir / f"{stem}.png", dpi=300, bbox_inches="tight", pad_inches=0.02)
    plt.close(fig)


def money(x: float) -> str:
    return f"¥{x:.0f}"


def fmt_count(x: int | float) -> str:
    return f"{int(round(x)):,}"


def lighten(hex_color: str, alpha: float = 0.12) -> tuple[float, float, float, float]:
    # return RGBA with low alpha over white
    rgb = mpl.colors.to_rgb(hex_color)
    return (*rgb, alpha)


def nice_harness(h: str) -> str:
    return HARNESS_LABELS.get(str(h).lower(), str(h))


def nice_model(m: str) -> str:
    return MODEL_LABELS.get(str(m), str(m))


# -----------------------------
# 2. Figure 1: Pipeline
# -----------------------------
def draw_pipeline(data: dict) -> plt.Figure:
    stages = data["data"]["stages"]
    fig, ax = plt.subplots(figsize=(15.5, 4.9))
    ax.set_xlim(0, 1)
    ax.set_ylim(0, 1)
    ax.axis("off")

    ax.text(0.02, 0.94, "EnterpriseClawBench Pipeline", fontsize=20, weight="bold", color=COL["ink"], ha="left", va="top")
    ax.text(0.02, 0.885, "Real enterprise sessions are converted into reproducible, artifact-centric benchmark tasks.", fontsize=10.5, color=COL["ink"], ha="left")

    x0s = [0.025, 0.205, 0.49, 0.67, 0.835]
    widths = [0.155, 0.26, 0.155, 0.14, 0.145]
    header_cols = ["#5B7DBE", "#89A9D8", "#5D95C1", "#2E9C9A", "#1F6F78"]
    fills = [lighten(c, 0.08) for c in header_cols]
    y0, h = 0.17, 0.63

    bullets = [
        ["Feishu / enterprise workspace", "persistent Linux sandbox", "uploaded files, chat traces,\ntool traces, generated artifacts"],
        ["split / merge sessions", "parallel mechanical checks", "reproducibility gate"],
        ["self-contained filtering", "single-turn task rewriting", "role / skill taxonomy", "expected deliverables"],
        ["input fixtures", "hard rules", "semantic rubrics", "text / visual judge routes"],
        ["non-stateful sandbox runs", "harness–model combinations", "artifact collection", "rule + semantic judging"],
    ]

    for i, (s, x, w, c, fill) in enumerate(zip(stages, x0s, widths, header_cols, fills)):
        box = patches.FancyBboxPatch((x, y0), w, h, boxstyle="round,pad=0.006,rounding_size=0.015",
                                     linewidth=0.9, edgecolor=mpl.colors.to_rgba(c, 0.55), facecolor=fill)
        ax.add_patch(box)
        ax.add_patch(patches.FancyBboxPatch((x, y0+h-0.095), w, 0.095,
                                            boxstyle="round,pad=0.006,rounding_size=0.015",
                                            linewidth=0, facecolor=c))
        ax.add_patch(patches.Rectangle((x, y0+h-0.095), w, 0.04, linewidth=0, facecolor=c))
        title = f"{i+1}. {s['stage']}"
        if i == 1:
            title = "2. Task Recovery and\nParallel Mechanical Checks"
        ax.text(x+0.012, y0+h-0.049, title, fontsize=8.8 if i != 1 else 8.2, weight="bold", color="white", ha="left", va="center")
        # bullets
        by = y0+h-0.15
        for j,b in enumerate(bullets[i]):
            ax.text(x+0.017, by-j*0.066, "•", fontsize=10, color=c, va="top")
            ax.text(x+0.032, by-j*0.066, b, fontsize=7.7, color=COL["ink"], va="top", linespacing=1.25)
        # count badge
        bw = w*0.82
        bx = x + (w-bw)/2
        bh = 0.105
        badge_col = COL["green"] if i > 1 else c
        if i == 4:
            badge_text = "120\nLite subset"
        else:
            badge_text = f"{fmt_count(s['count'])}\n{s['unit']}"
        ax.add_patch(patches.FancyBboxPatch((bx, y0+0.035), bw, bh, boxstyle="round,pad=0.004,rounding_size=0.01",
                                            linewidth=0.9, edgecolor=badge_col, facecolor="white"))
        ax.text(x+w/2, y0+0.09, badge_text, fontsize=10.5 if i!=4 else 9.2, weight="bold", color=badge_col, ha="center", va="center", linespacing=1.25)
        # arrows between boxes
        if i < 4:
            ax.annotate("", xy=(x0s[i+1]-0.008, y0+0.34), xytext=(x+w+0.008, y0+0.34),
                        arrowprops=dict(arrowstyle="-|>", lw=1.4, color=COL["primary_blue"], shrinkA=0, shrinkB=0))

    # specific gate note in stage 2
    gx, gy = x0s[1]+0.09, y0+0.18
    ax.add_patch(patches.FancyBboxPatch((gx, gy), 0.11, 0.07, boxstyle="round,pad=0.004,rounding_size=0.01",
                                        linewidth=1.0, edgecolor=COL["orange"], facecolor=lighten(COL["orange"], 0.08), linestyle="--"))
    ax.text(gx+0.055, gy+0.035, "Reproducibility\ngate", ha="center", va="center", fontsize=7.5, color=COL["orange"], weight="bold")

    # legend
    legend_items = [(COL["primary_blue"], "Data flow"), (COL["green"], "Validated artifacts / successful outputs"), (COL["orange"], "Filters / gates")]
    lx = 0.035
    for col, lab in legend_items:
        if lab == "Data flow":
            ax.annotate("", xy=(lx+0.035, 0.09), xytext=(lx, 0.09), arrowprops=dict(arrowstyle="-|>", lw=1.4, color=col))
            ax.text(lx+0.045, 0.09, lab, fontsize=8.2, va="center")
            lx += 0.14
        else:
            ax.add_patch(patches.FancyBboxPatch((lx, 0.078), 0.018, 0.024, boxstyle="round,pad=0.002,rounding_size=0.004", ec=col, fc="white", lw=1.0))
            ax.text(lx+0.026, 0.09, lab, fontsize=8.2, va="center")
            lx += 0.25
    return fig


# -----------------------------
# 3. Figure 2: Funnel
# -----------------------------
def draw_funnel(data: dict) -> plt.Figure:
    stages = data["data"]["stages"]
    by_name = {s["stage"]: s for s in stages}
    fig, ax = plt.subplots(figsize=(5.7, 9.2))
    ax.set_xlim(0, 1)
    ax.set_ylim(0, 1)
    ax.axis("off")

    ax.plot([0.06, 0.94], [0.965, 0.965], lw=1.8, color=COL["ink"], solid_capstyle="round")
    ax.text(0.06, 0.93, "Construction Funnel", fontsize=21, weight="bold", color=COL["ink"], ha="left", va="top")
    ax.text(0.06, 0.89, "Parallel mechanical checks converge into serial benchmark packaging.", fontsize=9.8, color=COL["ink"], ha="left")

    # Raw bar
    ax.add_patch(patches.FancyBboxPatch((0.07, 0.82), 0.86, 0.07, boxstyle="round,pad=0.01,rounding_size=0.018", fc=COL["ink"], ec="none"))
    ax.text(0.10, 0.855, "Raw MetaAgent TaskInstances", fontsize=11.5, weight="bold", color="white", va="center")
    ax.text(0.88, 0.855, fmt_count(by_name["Raw MetaAgent TaskInstances"]["count"]), fontsize=19, weight="bold", color="white", ha="right", va="center")
    ax.annotate("", xy=(0.5, 0.785), xytext=(0.5, 0.82), arrowprops=dict(arrowstyle="-|>", lw=1.2, color=COL["ink"]))
    ax.text(0.5, 0.765, "Three parallel early checks", fontsize=10.5, weight="bold", ha="center", color=COL["ink"])

    card_y, card_h, card_w = 0.64, 0.095, 0.27
    cards = [
        (0.08, "Length\nfilter", by_name["Length filter"], COL["primary_blue"]),
        (0.365, "Fixture\nlookup", by_name["Fixture lookup"], COL["red"]),
        (0.65, "Redaction\nrecovery", by_name["Redaction recovery"], COL["green"]),
    ]
    for x, title, s, col in cards:
        ax.add_patch(patches.FancyBboxPatch((x, card_y), card_w, card_h, boxstyle="round,pad=0.01,rounding_size=0.015", fc=lighten(col, 0.08), ec=col, lw=0.8))
        ax.text(x+card_w/2, card_y+0.068, title, fontsize=8.7, weight="bold", color=COL["ink"], ha="center", va="center")
        ax.text(x+card_w/2, card_y+0.038, fmt_count(s["count"]), fontsize=14, weight="bold", color=col, ha="center", va="center")
        ax.text(x+card_w/2, card_y+0.013, s.get("status", ""), fontsize=8.4, color=COL["ink"], ha="center", va="center")
    # arrows into gate
    ax.annotate("", xy=(0.42, 0.56), xytext=(0.21, card_y), arrowprops=dict(arrowstyle="-|>", lw=1.1, color=COL["ink"], connectionstyle="arc3,rad=.25"))
    ax.annotate("", xy=(0.50, 0.56), xytext=(0.50, card_y), arrowprops=dict(arrowstyle="-|>", lw=1.1, color=COL["ink"]))
    ax.annotate("", xy=(0.58, 0.56), xytext=(0.78, card_y), arrowprops=dict(arrowstyle="-|>", lw=1.1, color=COL["ink"], connectionstyle="arc3,rad=-.25"))

    def trap(y, h, top_w, bot_w, color, lines):
        cx = 0.5
        pts = [(cx-top_w/2, y+h), (cx+top_w/2, y+h), (cx+bot_w/2, y), (cx-bot_w/2, y)]
        ax.add_patch(patches.Polygon(pts, closed=True, fc=color, ec="white", lw=1.0))
        ax.text(cx, y+h*0.64, lines[0], fontsize=10.5, weight="bold", color="white", ha="center", va="center")
        ax.text(cx, y+h*0.39, lines[1], fontsize=16.5, weight="bold", color="white", ha="center", va="center")
        if len(lines) > 2:
            ax.text(cx, y+h*0.18, lines[2], fontsize=8.6, color="white", ha="center", va="center")

    trap(0.47, 0.075, 0.82, 0.70, COL["deep_teal"], ["Public-Network Gate", f"{fmt_count(by_name['Public-Network Gate']['count'])} passed", "packaged workspace or stable public access"])
    ax.annotate("", xy=(0.5, 0.44), xytext=(0.5, 0.47), arrowprops=dict(arrowstyle="-|>", lw=1.2, color=COL["ink"]))
    trap(0.35, 0.075, 0.70, 0.58, COL["primary_blue"], ["Mechanical Join", f"{fmt_count(by_name['Mechanical Join']['count'])} usable", "length + fixture + redaction + network"])
    ax.annotate("", xy=(0.5, 0.32), xytext=(0.5, 0.35), arrowprops=dict(arrowstyle="-|>", lw=1.2, color=COL["ink"]))
    trap(0.24, 0.07, 0.58, 0.46, COL["purple"], ["Self-Contained Review", f"{fmt_count(by_name['Self-Contained Review']['count'])} kept", "single-turn rewrite candidates"])
    ax.annotate("", xy=(0.5, 0.21), xytext=(0.5, 0.24), arrowprops=dict(arrowstyle="-|>", lw=1.2, color=COL["ink"]))
    trap(0.13, 0.07, 0.46, 0.34, COL["teal"], ["Package + Preflight", f"{fmt_count(by_name['Package + Preflight']['count'])} tasks", "taxonomy, rules, rubrics and judge routes"])
    ax.annotate("", xy=(0.5, 0.10), xytext=(0.5, 0.13), arrowprops=dict(arrowstyle="-|>", lw=1.2, color=COL["ink"]))
    ax.add_patch(patches.FancyBboxPatch((0.19, 0.06), 0.62, 0.035, boxstyle="round,pad=0.01,rounding_size=0.02", fc=COL["light"], ec=COL["border"], lw=0.8))
    ax.text(0.5, 0.078, "Final pool for hard120 sampling and full-pool evaluation", fontsize=8.5, weight="bold", ha="center", va="center", color=COL["ink"])
    return fig


# -----------------------------
# 4. Figure 3: Leaderboard
# -----------------------------
def draw_leaderboard(data: dict) -> plt.Figure:
    df = pd.DataFrame(data["data"]).sort_values("rank", ascending=True).reset_index(drop=True)
    fig, ax = plt.subplots(figsize=(12.8, 4.8))
    x = np.arange(len(df))
    colors = [HARNESS_COLORS.get(str(h).lower(), COL["neutral"]) for h in df["harness"]]
    ax.bar(x, df["score_percent"], color=colors, edgecolor=COL["white"], linewidth=0.8, width=0.82)

    ax.set_title("Main Lite leaderboard by harness-model combination", fontsize=17, weight="bold", pad=14)
    ax.set_ylabel("Score (%)", fontsize=12, weight="bold")
    ax.set_ylim(0, 92)
    ax.set_xlim(-0.6, len(df)-0.4)
    ax.set_xticks(x)
    ax.set_xticklabels(df["combo"].tolist(), rotation=40, ha="right", fontsize=8.3, color=COL["ink"])
    ax.grid(axis="y", color=COL["grid"], lw=0.8, linestyle="--")
    ax.set_axisbelow(True)

    avg = df["score_percent"].mean()
    ax.axhline(avg, ls="--", color=COL["ink"], lw=1.0, alpha=0.65)
    ax.text(len(df)-0.45, avg+1.0, f"Avg {avg:.1f}%", fontsize=8.7, color=COL["ink"], ha="right", va="bottom")

    for xi, sc in zip(x, df["score_percent"]):
        ax.text(xi, sc + 1.1, f"{sc:.1f}", fontsize=8.4, ha="center", va="bottom", color=COL["ink"])

    top_y = 81.0
    for xi, cost, tmin in zip(x, df["agent_cost_rmb"], df["elapsed_avg_min"]):
        ax.text(xi, top_y, f"{money(cost)} / {tmin:.1f}m", fontsize=7.2, ha="center", va="bottom", rotation=38, color=COL["ink"])

    for sp in ["top", "right"]:
        ax.spines[sp].set_visible(False)
    ax.spines["left"].set_color(COL["ink"])
    ax.spines["bottom"].set_color(COL["ink"])
    ax.tick_params(axis="y", colors=COL["ink"], labelsize=9)
    ax.tick_params(axis="x", colors=COL["ink"])

    order = ["codex", "deepagents", "claudecode", "hermes", "openclaw"]
    handles = [Patch(fc=HARNESS_COLORS[h], label=HARNESS_LABELS[h]) for h in order if h in set(df["harness"].str.lower())]
    ax.legend(handles=handles, ncol=5, loc="upper center", bbox_to_anchor=(0.5, -0.58),
              frameon=False, fontsize=9.2, handlelength=1.2, columnspacing=1.5)
    fig.subplots_adjust(bottom=0.58, top=0.86)
    return fig


# -----------------------------
# 5. Figure 4: Score-cost scatter
# -----------------------------
def draw_score_cost(data: dict) -> plt.Figure:
    df = pd.DataFrame(data["data"])
    fig, ax = plt.subplots(figsize=(7.4, 5.2))
    for _, r in df.iterrows():
        h = str(r["harness"]).lower()
        m = str(r["model"])
        ax.scatter(r["agent_cost_rmb"], r["score"], s=78, marker=MODEL_MARKERS.get(m, "o"),
                   c=HARNESS_COLORS.get(h, COL["neutral"]), edgecolors="white", linewidths=0.9, alpha=0.95, zorder=3)
    ax.set_title("Score vs. agent cost by harness-model combination", loc="left", pad=8, fontsize=12.5)
    ax.set_xlabel("Agent cost (RMB)", fontsize=10.5)
    ax.set_ylabel("Score", fontsize=10.5)
    ax.grid(color=COL["grid"], lw=0.8)
    ax.set_axisbelow(True)
    ax.xaxis.set_major_formatter(lambda x, pos: f"¥{x:.0f}")
    ax.set_xlim(0, df["agent_cost_rmb"].max()*1.08)
    ax.set_ylim(max(0, df["score"].min()-0.04), df["score"].max()+0.04)
    for sp in ["top", "right"]:
        ax.spines[sp].set_visible(False)
    ax.tick_params(colors=COL["ink"], labelsize=9)
    h_handles = [Line2D([0],[0], marker="o", ls="", mfc=HARNESS_COLORS[h], mec="white", ms=8, label=HARNESS_LABELS[h]) for h in ["claudecode","codex","deepagents","hermes","openclaw"]]
    m_order = ["MiniMax-M3", "deepseek-v4-pro", "gpt-4.1-mini", "gpt-5.5", "haiku-4.5", "kimi-k2.6", "opus-4.6", "qwen3-235b-a22b", "sonnet-4.6"]
    m_handles = [Line2D([0],[0], marker=MODEL_MARKERS[m], ls="", color=COL["ink"], ms=7, label=nice_model(m)) for m in m_order if m in set(df["model"])]
    leg1 = ax.legend(handles=h_handles, title="Harness", title_fontsize=10.5, fontsize=9.6, loc="upper left", bbox_to_anchor=(0.0, -0.18), ncol=5, frameon=False, handletextpad=0.5, columnspacing=1.0)
    plt.setp(leg1.get_title(), color=COL["ink"])
    ax.add_artist(leg1)
    leg2 = ax.legend(handles=m_handles, title="Model", title_fontsize=10.5, fontsize=9.4, loc="upper left", bbox_to_anchor=(0.0, -0.34), ncol=5, frameon=False, handletextpad=0.5, columnspacing=1.0)
    plt.setp(leg2.get_title(), color=COL["ink"])
    fig.subplots_adjust(bottom=0.36)
    return fig


# -----------------------------
# 6. Figure 5: Benchmark statistics
# -----------------------------
def pie_legend_labels(data, label_key, value_key):
    total = sum(d[value_key] for d in data)
    return [f"{d[label_key]}  {d[value_key]} ({d[value_key]/total:.0%})" for d in data]


def draw_donut(ax, data, label_key, value_key, colors, center_top, center_bottom, title):
    vals = [d[value_key] for d in data]
    labs = [d[label_key] for d in data]
    cols = [colors.get(l, COL["neutral"]) for l in labs]
    wedges, _ = ax.pie(vals, startangle=90, counterclock=False, colors=cols, wedgeprops=dict(width=0.42, edgecolor="white", linewidth=1.0))
    ax.text(0, 0.05, center_top, ha="center", va="center", fontsize=15, weight="bold", color=COL["ink"])
    ax.text(0, -0.13, center_bottom, ha="center", va="center", fontsize=9.2, color=COL["ink"])
    ax.set_title(title, loc="left", fontsize=11, pad=4)
    ax.axis("equal")
    ax.axis("off")
    return wedges, labs


def draw_benchmark_stats(data: dict) -> plt.Figure:
    panels = data["panels"]
    fig = plt.figure(figsize=(13.2, 7.4))
    gs = fig.add_gridspec(2, 2, width_ratios=[1.05, 1.32], height_ratios=[1,1], wspace=0.22, hspace=0.28)

    # A role pie + legend
    sg = gs[0,0].subgridspec(1,2, width_ratios=[1.0,1.12], wspace=0.02)
    ax = fig.add_subplot(sg[0,0]); axl = fig.add_subplot(sg[0,1]); axl.axis("off")
    role_data = panels["A_role_classes"]["data"]
    draw_donut(ax, role_data, "role_class", "task_count", ROLE_COLORS, "852", "tasks", "A. Role classes")
    total = sum(d["task_count"] for d in role_data)
    y=0.90
    for d in role_data:
        lab=d["role_class"]; val=d["task_count"]
        axl.add_patch(patches.Rectangle((0.02,y-0.025),0.035,0.035,fc=ROLE_COLORS[lab],ec="white",lw=0.5))
        axl.text(0.07,y-0.007,f"{lab}  {val} ({val/total:.0%})",fontsize=10.8,va="center", color=COL["ink"])
        y-=0.092

    # B skill subclass panel
    axb = fig.add_subplot(gs[0,1]); axb.axis("off"); axb.set_xlim(0,1); axb.set_ylim(0,1)
    axb.set_title("B. Skill subclasses within roles", loc="left", fontsize=12.5, pad=4)
    axb.text(0.46,0.91,"subclasses",fontsize=10.2,weight="bold", color=COL["ink"])
    axb.text(0.76,0.91,"inst. / subclass",fontsize=10.2,weight="bold", color=COL["ink"])
    bdata = panels["B_skill_subclasses"]["data"]
    y0=0.82; dy=0.105
    for i,d in enumerate(bdata):
        y=y0-i*dy; role=d["role_class"]; col=ROLE_COLORS.get(role,COL["neutral"])
        if i>0: axb.plot([0,0.985],[y+0.05,y+0.05],color=COL["grid"],lw=0.8)
        axb.text(0.00,y,role,fontsize=10.2,va="center", color=COL["ink"])
        axb.add_patch(patches.Rectangle((0.46,y-0.017),0.16,0.034,fc=col,ec=col,alpha=0.9))
        axb.text(0.64,y,str(d["subclass_count"]),fontsize=11.0,weight="bold",va="center", color=COL["ink"])
        vals=d["instance_counts_by_subclass_json"]; xs=np.linspace(0.80,0.965,len(vals))
        vmax=max(v for row in bdata for v in row["instance_counts_by_subclass_json"])
        for x,v in zip(xs,vals):
            axb.scatter(x,y,s=18+70*(v/vmax),color=col,edgecolor="white",lw=0.5,zorder=3)
            if v>=26:
                axb.text(x,y+0.035,str(v),fontsize=7.7,ha="center",color=COL["ink"])

    # C input fixtures with two-column legend
    sg = gs[1,0].subgridspec(1,2, width_ratios=[1.0,1.30], wspace=0.03)
    ax = fig.add_subplot(sg[0,0]); axl = fig.add_subplot(sg[0,1]); axl.axis("off")
    cdata = panels["C_input_fixture_files"]["display_data"]
    fcols = {d["fixture_type"]: FILE_COLORS.get(d["fixture_type"], COL["neutral"]) for d in cdata}
    total = sum(d["file_count"] for d in cdata)
    draw_donut(ax, cdata, "fixture_type", "file_count", fcols, fmt_count(total), "files", "C. Input fixture files")
    ncols = 2
    rows = int(math.ceil(len(cdata)/ncols))
    y_start = 0.93
    dy = 0.118
    x_positions = [0.02, 0.52]
    for idx, d in enumerate(cdata):
        col_idx = idx // rows
        row_idx = idx % rows
        x0 = x_positions[col_idx]
        y = y_start - row_idx*dy
        lab=d["fixture_type"]; val=d["file_count"]
        axl.add_patch(patches.Rectangle((x0,y-0.022),0.028,0.028,fc=fcols[lab],ec="white",lw=0.4))
        axl.text(x0+0.04,y-0.006,f"{lab}  {val} ({val/total:.0%})",fontsize=10.2,va="center", color=COL["ink"])
    axl.set_xlim(0,1); axl.set_ylim(0,1)

    # D deliverables with two-column legend
    sg = gs[1,1].subgridspec(1,2, width_ratios=[1.0,1.34], wspace=0.04)
    ax = fig.add_subplot(sg[0,0]); axl = fig.add_subplot(sg[0,1]); axl.axis("off")
    ddata = panels["D_expected_deliverables"]["display_data"]
    dcols = {d["deliverable_type"]: FILE_COLORS.get(d["deliverable_type"], COL["neutral"]) for d in ddata}
    total = sum(d["requirement_count"] for d in ddata)
    draw_donut(ax, ddata, "deliverable_type", "requirement_count", dcols, fmt_count(total), "requirements", "D. Expected deliverables")
    ncols = 2
    rows = int(math.ceil(len(ddata)/ncols))
    y_start = 0.93
    dy = 0.118
    x_positions = [0.02, 0.54]
    for idx, d in enumerate(ddata):
        col_idx = idx // rows
        row_idx = idx % rows
        x0 = x_positions[col_idx]
        y = y_start - row_idx*dy
        lab=d["deliverable_type"]; val=d["requirement_count"]
        axl.add_patch(patches.Rectangle((x0,y-0.022),0.028,0.028,fc=dcols[lab],ec="white",lw=0.4))
        axl.text(x0+0.04,y-0.006,f"{lab}  {val} ({val/total:.0%})",fontsize=10.2,va="center", color=COL["ink"])
    axl.set_xlim(0,1); axl.set_ylim(0,1)
    fig.subplots_adjust(left=0.04, right=0.99, top=0.95, bottom=0.07)
    return fig


# -----------------------------
# 7. Generic heatmap figures
# -----------------------------
def matrix_from_records(records, row_order, col_order, row_key, col_key, val_key, label_key=None):
    row_labels = []
    for r in row_order:
        matches=[x for x in records if x[row_key]==r]
        if matches and label_key:
            row_labels.append(matches[0].get(label_key,r))
        else:
            row_labels.append(MODEL_LABELS.get(r,r))
    col_labels=[]
    mat=[]
    for rr in row_order:
        vals=[]
        for cc in col_order:
            item=next((x for x in records if x[row_key]==rr and x[col_key]==cc), None)
            vals.append(np.nan if item is None else item[val_key])
            if len(col_labels)<len(col_order):
                col_labels.append(item.get("artifact_label", cc) if item and "artifact_label" in item else cc)
        mat.append(vals)
    return np.array(mat, dtype=float), row_labels, col_labels


def draw_heatmap_matrix(mat, row_labels, col_labels, title, cbar_label="Score", figsize=(5.4,3.2), vmin=0.15, vmax=0.80) -> plt.Figure:
    fig, ax = plt.subplots(figsize=figsize)
    im = ax.imshow(mat, cmap=HEATMAP_CMAP, vmin=vmin, vmax=vmax, aspect="auto")
    ax.set_title(title, loc="left", pad=6, fontsize=12.5)
    ax.set_xticks(np.arange(len(col_labels)))
    ax.set_xticklabels(col_labels, rotation=30, ha="right", fontsize=9.2, color=COL["ink"])
    ax.set_yticks(np.arange(len(row_labels)))
    ax.set_yticklabels(row_labels, fontsize=9.2, color=COL["ink"])
    ax.tick_params(length=0)
    for sp in ax.spines.values(): sp.set_visible(False)
    ax.set_xticks(np.arange(-.5, mat.shape[1], 1), minor=True)
    ax.set_yticks(np.arange(-.5, mat.shape[0], 1), minor=True)
    ax.grid(which="minor", color="white", linewidth=1.0)
    for i in range(mat.shape[0]):
        for j in range(mat.shape[1]):
            v=mat[i,j]
            if np.isnan(v): continue
            txt_col="white" if v > (vmin+vmax)/2 else COL["ink"]
            ax.text(j,i,f"{v:.2f}",ha="center",va="center",fontsize=8.0,color=txt_col)
    fig.subplots_adjust(bottom=0.35, top=0.92, left=0.16, right=0.98)
    cb = fig.colorbar(im, ax=ax, orientation="horizontal", fraction=0.09, pad=0.24)
    cb.set_label(cbar_label, fontsize=9.5, color=COL["ink"])
    cb.ax.tick_params(labelsize=8.5, length=0, colors=COL["ink"])
    return fig


def draw_role_heatmap(data: dict) -> plt.Figure:
    mat, rows, cols = matrix_from_records(data["data"], data["model_order"], data["column_order"], "model", "role_class", "score", "model_label")
    return draw_heatmap_matrix(mat, rows, cols, "Score by enterprise role", figsize=(5.9,4.2), vmin=0.15, vmax=0.75)


def draw_artifact_heatmap(data: dict) -> plt.Figure:
    mat, rows, cols = matrix_from_records(data["data"], data["model_order"], data["column_order"], "model", "artifact_type_bucket", "score", "model_label")
    return draw_heatmap_matrix(mat, rows, cols, "Score by deliverable type", figsize=(5.6,3.5), vmin=0.15, vmax=0.95)


def draw_dimension_profile(data: dict) -> plt.Figure:
    df = pd.DataFrame(data["data"]).sort_values("score_avg", ascending=False)
    cols = data["fields"]["values"]
    mat = df[cols].values
    rows = df["model_label"].tolist()
    return draw_heatmap_matrix(mat, rows, cols, "Semantic quality profile", figsize=(4.8,3.4), vmin=0.20, vmax=0.80)


def draw_judge_ablation(data: dict) -> plt.Figure:
    panels = data["panels"]
    text = pd.DataFrame(panels["text_judges"]["data"]).sort_values("rank_by_sonnet_main")
    visual = pd.DataFrame(panels["visual_judges"]["data"]).sort_values("rank_by_sonnet_main")
    text_cols = [c for c in panels["text_judges"]["fields"]["judges"]]
    visual_cols = [c for c in panels["visual_judges"]["fields"]["judges"]]
    fig, axes = plt.subplots(1, 2, figsize=(11.2, 9.2), gridspec_kw={"wspace":0.45})
    for ax, df, cols, title, vmin in [(axes[0], text, text_cols, "Text judges", 0.18), (axes[1], visual, visual_cols, "Visual judges", 0.28)]:
        mat = df[cols].values
        im=ax.imshow(mat, cmap=HEATMAP_CMAP, vmin=vmin, vmax=0.92, aspect="auto")
        ax.set_title(title, loc="left", pad=6, fontsize=12.5)
        ax.set_xticks(np.arange(len(cols)))
        ax.set_xticklabels(cols, rotation=35, ha="right", fontsize=9.0, color=COL["ink"])
        ax.set_yticks(np.arange(len(df)))
        ax.set_yticklabels(df["combo_label"].tolist(), fontsize=7.2, color=COL["ink"])
        ax.tick_params(length=0)
        for sp in ax.spines.values(): sp.set_visible(False)
        ax.set_xticks(np.arange(-.5, len(cols), 1), minor=True)
        ax.set_yticks(np.arange(-.5, len(df), 1), minor=True)
        ax.grid(which="minor", color="white", lw=0.6)
        for i in range(mat.shape[0]):
            for j in range(mat.shape[1]):
                v=mat[i,j]
                ax.text(j,i,f"{v:.2f}",ha="center",va="center",fontsize=6.0,color="white" if v>0.65 else COL["ink"])
        cb = fig.colorbar(im, ax=ax, orientation="horizontal", fraction=0.05, pad=0.10)
        cb.set_label("Average score", fontsize=9.0, color=COL["ink"])
        cb.ax.tick_params(labelsize=8.0, length=0, colors=COL["ink"])
    fig.subplots_adjust(bottom=0.16, top=0.96, left=0.12, right=0.98)
    return fig




if __name__ == "__main__":
    here = Path(__file__).resolve().parent
    source = here / "source.pdf"
    if not source.exists():
        raise FileNotFoundError(f"Missing Figure 2 source PDF: {source}")
    shutil.copyfile(source, here / "figure.pdf")
    subprocess.run(
        ["pdftoppm", "-png", "-singlefile", "-r", "220", str(source), str(here / "figure")],
        check=True,
    )
    print("Wrote", here / "figure.png")
    print("Wrote", here / "figure.pdf")


==> assets/figures/fig3_benchmark_statistics/render_fig3_benchmark_statistics.py <==
#!/usr/bin/env python3
from __future__ import annotations

import json
import math
from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
from matplotlib import patches

ROOT = Path(__file__).resolve().parent
DATA_PATH = ROOT / "data.json"

COL = {
    "ink": "#1B2337",
    "border": "#C9D3DE",
    "grid": "#E6EAF0",
    "neutral": "#A7B1BC",
}

ROLE_COLORS = {
    "Product / project": "#5875A8",
    "Engineering / IT": "#D45452",
    "HR / admin": "#669B4E",
    "Executive": "#A77AA3",
    "Sales / customer": "#E58B2E",
    "Marketing": "#82B3AD",
    "Finance / ops": "#425C78",
    "Others": "#A7B1BA",
}

FILE_COLORS = {
    "MD": "#5875A8",
    "TXT": "#D45452",
    "DOC/DOCX": "#82B2AD",
    "PDF": "#E58B2E",
    "Sheet": "#A77AA3",
    "HTML": "#2E9C9A",
    "Slides": "#8FB7D8",
    "Image": "#669B4E",
    "Others": "#A7B1BA",
    "Other": "#A7B1BA",
    "Other files": "#A7B1BA",
    "Code": "#425C78",
    "Archive/package": "#51657D",
    "Skill/package": "#7C6ACF",
    "JSON": "#B9C2CC",
}

def f5(size: float) -> float:
    return size * 1.2


DONUT_CENTER_TOP_SIZE = f5(20)  # check: Figure 3 饼图中心大数字字号
DONUT_CENTER_BOTTOM_SIZE = f5(9.2)  # check: Figure 3 饼图中心说明文字字号
DONUT_TITLE_SIZE = f5(15.5)  # check: Figure 3 各子图标题字号
LEGEND_TEXT_SIZE = f5(11.2)  # check: Figure 3 图例字号（饼图右侧各项说明文字）
ROLE_LEGEND_TEXT_SIZE = f5(12.8)  # check: Figure 3A 角色分布图例字号
SUBCLASS_HEADER_SIZE = f5(12.2)  # check: Figure 3B 小类统计区表头字号
SUBCLASS_ROW_SIZE = f5(12.2)  # check: Figure 3B 每行 role class 名字号
SUBCLASS_COUNT_SIZE = f5(11.0)  # check: Figure 3B 每行 subclass 数字字号
SUBCLASS_BUBBLE_LABEL_SIZE = f5(7.2)  # check: Figure 3B 气泡上方 instance 数字字号


def set_style() -> None:
    mpl.rcParams.update(
        {
            "font.family": "serif",
            "font.serif": [
                "TeX Gyre Termes",
                "Times New Roman",
                "Nimbus Roman",
                "DejaVu Serif",
                "serif",
            ],
            "axes.edgecolor": COL["border"],
            "axes.labelcolor": COL["ink"],
            "axes.titlecolor": COL["ink"],
            "xtick.color": COL["ink"],
            "ytick.color": COL["ink"],
            "figure.facecolor": "white",
            "axes.facecolor": "white",
            "savefig.facecolor": "white",
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "svg.fonttype": "none",
        }
    )


def save_figure(fig: plt.Figure) -> None:
    fig.savefig(ROOT / "figure.pdf", bbox_inches="tight", pad_inches=0.02)
    fig.savefig(ROOT / "figure.png", dpi=300, bbox_inches="tight", pad_inches=0.02)
    plt.close(fig)


def fmt_count(x: int | float) -> str:
    return f"{int(round(x)):,}"


def display_label(label: str) -> str:
    return {"DOC/DOCX": "DOC"}.get(label, label)


def whole_percentages(values: list[int | float]) -> list[int]:
    total = sum(values)
    if total == 0:
        return [0 for _ in values]
    exact = [value * 100 / total for value in values]
    floors = [math.floor(value) for value in exact]
    remainder = 100 - sum(floors)
    order = sorted(range(len(values)), key=lambda i: exact[i] - floors[i], reverse=True)
    for i in order[:remainder]:
        floors[i] += 1
    return floors


def merge_categories(
    data: list[dict],
    label_key: str,
    value_key: str,
    merge_labels: set[str],
    merged_label: str,
) -> list[dict]:
    merged_value = 0
    out = []
    for row in data:
        label = row[label_key]
        value = row[value_key]
        if label in merge_labels:
            merged_value += value
            continue
        next_row = dict(row)
        if label in {"Other", "Other files"}:
            next_row[label_key] = merged_label
        out.append(next_row)
    if merged_value:
        for row in out:
            if row[label_key] == merged_label:
                row[value_key] += merged_value
                break
        else:
            out.append({label_key: merged_label, value_key: merged_value})
    return sorted(out, key=lambda row: row[value_key], reverse=True)


def draw_donut(
    ax: plt.Axes,
    data: list[dict],
    label_key: str,
    value_key: str,
    colors: dict[str, str],
    center_top: str,
    center_bottom: str,
    title: str,
) -> None:
    vals = [d[value_key] for d in data]
    labels = [d[label_key] for d in data]
    cols = [colors.get(label, COL["neutral"]) for label in labels]
    ax.pie(
        vals,
        startangle=90,
        counterclock=False,
        colors=cols,
        wedgeprops=dict(width=0.42, edgecolor="white", linewidth=1.0),
    )
    ax.text(0, 0.05, center_top, ha="center", va="center", fontsize=DONUT_CENTER_TOP_SIZE, weight="bold", color=COL["ink"])
    ax.text(0, -0.13, center_bottom, ha="center", va="center", fontsize=DONUT_CENTER_BOTTOM_SIZE, color=COL["ink"])
    ax.set_title(title, loc="left", fontsize=DONUT_TITLE_SIZE, pad=4)
    ax.axis("equal")
    ax.axis("off")


def match_donut_widths(reference_ax: plt.Axes, axes: list[plt.Axes]) -> None:
    target_width = reference_ax.get_position().width
    for ax in axes:
        pos = ax.get_position()
        ax.set_position([pos.x0, pos.y0, target_width, pos.height])


def render(data: dict) -> plt.Figure:
    panels = data["panels"]
    fig = plt.figure(figsize=(13.2, 7.4))
    gs = fig.add_gridspec(2, 2, width_ratios=[1.18, 1.19], height_ratios=[1, 1], wspace=0.22, hspace=0.08)

    sg = gs[0, 0].subgridspec(1, 2, width_ratios=[1.25, 1.04], wspace=0.02)
    ax_role = fig.add_subplot(sg[0, 0])
    ax_role_legend = fig.add_subplot(sg[0, 1])
    ax_role_legend.axis("off")
    role_data = panels["A_role_classes"]["data"]
    draw_donut(ax_role, role_data, "role_class", "task_count", ROLE_COLORS, "852", "tasks", "A. Role classes")
    role_percentages = whole_percentages([d["task_count"] for d in role_data])
    y = 0.90
    for d, pct in zip(role_data, role_percentages):
        role = d["role_class"]
        value = d["task_count"]
        ax_role_legend.add_patch(
            patches.Rectangle((0.02, y - 0.025), 0.035, 0.035, fc=ROLE_COLORS[role], ec="white", lw=0.5)
        )
        ax_role_legend.text(
            0.07,
            y - 0.007,
            f"{display_label(role)}  {value} ({pct}%)",
            fontsize=ROLE_LEGEND_TEXT_SIZE,
            va="center",
            color=COL["ink"],
        )
        y -= 0.092

    ax_sub = fig.add_subplot(gs[0, 1])
    ax_sub.axis("off")
    ax_sub.set_xlim(0, 1)
    ax_sub.set_ylim(0, 1)
    ax_sub.set_title("B. Skill subclasses within roles", loc="left", fontsize=DONUT_TITLE_SIZE, pad=4)
    ax_sub.text(0.46, 0.91, "subclasses", fontsize=SUBCLASS_HEADER_SIZE, weight="bold", color=COL["ink"])
    ax_sub.text(0.76, 0.91, "inst. / subclass", fontsize=SUBCLASS_HEADER_SIZE, weight="bold", color=COL["ink"])
    subclass_data = panels["B_skill_subclasses"]["data"]
    max_subclasses = max(d["subclass_count"] for d in subclass_data)
    max_instances = max(v for row in subclass_data for v in row["instance_counts_by_subclass_json"])
    y0 = 0.82
    dy = 0.105
    for i, d in enumerate(subclass_data):
        y = y0 - i * dy
        role = d["role_class"]
        color = ROLE_COLORS.get(role, COL["neutral"])
        if i > 0:
            ax_sub.plot([0, 0.985], [y + 0.05, y + 0.05], color=COL["grid"], lw=0.8)
        ax_sub.text(0.00, y, role, fontsize=SUBCLASS_ROW_SIZE, va="center", color=COL["ink"])
        bar_width = 0.18 * (d["subclass_count"] / max_subclasses)
        ax_sub.add_patch(patches.Rectangle((0.46, y - 0.017), bar_width, 0.034, fc=color, ec=color, alpha=0.9))
        ax_sub.text(0.665, y, str(d["subclass_count"]), fontsize=SUBCLASS_COUNT_SIZE, weight="bold", va="center", color=COL["ink"])
        xs = np.linspace(0.78, 0.975, len(d["instance_counts_by_subclass_json"]))
        for x, value in zip(xs, d["instance_counts_by_subclass_json"]):
            ax_sub.scatter(x, y, s=18 + 70 * (value / max_instances), color=color, edgecolor="white", lw=0.5, zorder=3)
            if value >= 26:
                ax_sub.text(x, y + 0.032, str(value), fontsize=SUBCLASS_BUBBLE_LABEL_SIZE, ha="center", color=COL["ink"])

    sg = gs[1, 0].subgridspec(1, 2, width_ratios=[1.15, 1.05], wspace=0.03)
    ax_fixture = fig.add_subplot(sg[0, 0])
    ax_fixture_legend = fig.add_subplot(sg[0, 1])
    ax_fixture_legend.axis("off")
    fixture_data = merge_categories(
        panels["C_input_fixture_files"]["display_data"],
        "fixture_type",
        "file_count",
        {"Skill/package", "JSON"},
        "Others",
    )
    fixture_colors = {
        d["fixture_type"]: FILE_COLORS.get(d["fixture_type"], COL["neutral"])
        for d in fixture_data
    }
    fixture_total = sum(d["file_count"] for d in fixture_data)
    fixture_percentages = whole_percentages([d["file_count"] for d in fixture_data])
    draw_donut(ax_fixture, fixture_data, "fixture_type", "file_count", fixture_colors, fmt_count(fixture_total), "files", "C. Input fixture files")
    y_start = 0.93
    dy = 0.092
    for idx, (d, pct) in enumerate(zip(fixture_data, fixture_percentages)):
        y = y_start - idx * dy
        label = d["fixture_type"]
        value = d["file_count"]
        ax_fixture_legend.add_patch(
            patches.Rectangle((0.02, y - 0.022), 0.028, 0.028, fc=fixture_colors[label], ec="white", lw=0.4)
        )
        ax_fixture_legend.text(
            0.06,
            y - 0.006,
            f"{display_label(label)}  {value} ({pct}%)",
            fontsize=LEGEND_TEXT_SIZE,
            va="center",
            color=COL["ink"],
        )
    ax_fixture_legend.set_xlim(0, 1)
    ax_fixture_legend.set_ylim(0, 1)

    sg = gs[1, 1].subgridspec(1, 2, width_ratios=[1.0, 1.08], wspace=0.04)
    ax_deliverable = fig.add_subplot(sg[0, 0])
    ax_deliverable_legend = fig.add_subplot(sg[0, 1])
    ax_deliverable_legend.axis("off")
    deliverable_data = merge_categories(
        panels["D_expected_deliverables"]["display_data"],
        "deliverable_type",
        "requirement_count",
        {"Skill/package", "Code", "Archive/package"},
        "Others",
    )
    deliverable_colors = {
        d["deliverable_type"]: FILE_COLORS.get(d["deliverable_type"], COL["neutral"])
        for d in deliverable_data
    }
    deliverable_total = sum(d["requirement_count"] for d in deliverable_data)
    deliverable_percentages = whole_percentages([d["requirement_count"] for d in deliverable_data])
    draw_donut(
        ax_deliverable,
        deliverable_data,
        "deliverable_type",
        "requirement_count",
        deliverable_colors,
        fmt_count(deliverable_total),
        "requirements",
        "D. Expected deliverables",
    )
    rows = int(math.ceil(len(deliverable_data) / 2))
    x_positions = [0.02, 0.70]
    y_start = 0.93
    dy = 0.118
    for idx, (d, pct) in enumerate(zip(deliverable_data, deliverable_percentages)):
        col_idx = idx // rows
        row_idx = idx % rows
        x0 = x_positions[col_idx]
        y = y_start - row_idx * dy
        label = d["deliverable_type"]
        value = d["requirement_count"]
        ax_deliverable_legend.add_patch(
            patches.Rectangle((x0, y - 0.022), 0.028, 0.028, fc=deliverable_colors[label], ec="white", lw=0.4)
        )
        ax_deliverable_legend.text(
            x0 + 0.04,
            y - 0.006,
            f"{display_label(label)}  {value} ({pct}%)",
            fontsize=LEGEND_TEXT_SIZE,
            va="center",
            color=COL["ink"],
        )
    ax_deliverable_legend.set_xlim(0, 1)
    ax_deliverable_legend.set_ylim(0, 1)

    fig.subplots_adjust(left=0.04, right=0.99, top=0.95, bottom=0.07)
    match_donut_widths(ax_deliverable, [ax_role, ax_fixture])
    return fig


def main() -> None:
    set_style()
    data = json.loads(DATA_PATH.read_text(encoding="utf-8"))
    fig = render(data)
    save_figure(fig)
    print(f"Wrote {ROOT / 'figure.png'}")
    print(f"Wrote {ROOT / 'figure.pdf'}")


if __name__ == "__main__":
    main()


==> assets/figures/fig4_leaderboard/render_fig4_leaderboard.py <==
#!/usr/bin/env python3
from __future__ import annotations

import json
from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
from matplotlib.patches import Patch

ROOT = Path(__file__).resolve().parent
DATA_PATH = ROOT / "data.json"

COL = {
    "ink": "#1B2337",
    "border": "#C9D3DE",
    "grid": "#E6EAF0",
    "white": "#FFFFFF",
    "neutral": "#A7B1BC",
}

HARNESS_COLORS = {
    "claudecode": "#E58B2E",
    "codex": "#5875A8",
    "deepagents": "#669B4E",
    "hermes": "#A77AA3",
    "openclaw": "#82B3AD",
}

HARNESS_LABELS = {
    "claudecode": "ClaudeCode",
    "codex": "Codex",
    "deepagents": "DeepAgents",
    "hermes": "Hermes",
    "openclaw": "OpenClaw",
}

MODEL_LABELS = {
    "gpt-5.5": "GPT-5.5",
    "sonnet-4.6": "Sonnet 4.6",
    "opus-4.6": "Opus 4.6",
    "haiku-4.5": "Haiku 4.5",
    "kimi-k2.6": "Kimi K2.6",
    "MiniMax-M3": "MiniMax-M3",
    "gpt-4.1-mini": "GPT-4.1-mini",
    "qwen3-235b-a22b": "Qwen3-235B-A22B",
    "deepseek-v4-pro": "DeepSeek V4 Pro",
}


def set_style() -> None:
    mpl.rcParams.update(
        {
            "font.family": "serif",
            "font.serif": [
                "TeX Gyre Termes",
                "Times New Roman",
                "Nimbus Roman",
                "DejaVu Serif",
                "serif",
            ],
            "axes.edgecolor": COL["border"],
            "axes.labelcolor": COL["ink"],
            "axes.titlecolor": COL["ink"],
            "xtick.color": COL["ink"],
            "ytick.color": COL["ink"],
            "figure.facecolor": "white",
            "axes.facecolor": "white",
            "savefig.facecolor": "white",
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "svg.fonttype": "none",
        }
    )


def save_figure(fig: plt.Figure) -> None:
    fig.savefig(ROOT / "figure.pdf", bbox_inches="tight", pad_inches=0.02)
    fig.savefig(ROOT / "figure.png", dpi=300, bbox_inches="tight", pad_inches=0.02)
    plt.close(fig)


def money(x: float) -> str:
    return f"¥{x:.0f}"


def nice_model(model: str) -> str:
    return MODEL_LABELS.get(model, model)


def render(data: dict) -> plt.Figure:
    df = pd.DataFrame(data["data"]).sort_values("rank", ascending=True).reset_index(drop=True)
    fig, ax = plt.subplots(figsize=(12.8, 4.8))

    x = np.arange(len(df))
    colors = [HARNESS_COLORS.get(str(h).lower(), COL["neutral"]) for h in df["harness"]]
    ax.bar(x, df["score_percent"], color=colors, edgecolor=COL["white"], linewidth=0.8, width=0.82)

    # 中文注释：标题位置主要由 pad 和 y 控制；pad 增大通常会上移，y 增大也会上移。
    ax.set_title("Main leaderboard by harness-model combination", fontsize=17, weight="bold", pad=15, y=1.28)
    ax.set_ylabel("Score (%)", fontsize=12, weight="bold")
    # 中文注释：调小上限会让柱子视觉上更高；调大上限则会显得更矮。
    ax.set_ylim(0, 82)
    ax.set_xlim(-0.6, len(df) - 0.4)
    ax.set_xticks(x)
    ax.set_xticklabels([nice_model(m) for m in df["model"]], rotation=40, ha="right", fontsize=10, color=COL["ink"])
    ax.grid(axis="y", color=COL["grid"], lw=0.8, linestyle="--")
    ax.set_axisbelow(True)

    avg = df["score_percent"].mean()
    ax.axhline(avg, ls="--", color=COL["ink"], lw=1.0, alpha=0.65)
    ax.text(len(df) - 0.45, avg + 1.0, f"Avg {avg:.1f}%", fontsize=8.7, color=COL["ink"], ha="right", va="bottom")

    for xi, score in zip(x, df["score_percent"]):
        ax.text(xi, score + 1.1, f"{score:.1f}", fontsize=8.4, ha="center", va="bottom", color=COL["ink"])

    # 中文注释：顶部斜着的 cost / time 文字高度；增大上移，减小下移。
    top_y = 82.0
    for xi, cost, minutes in zip(x, df["agent_cost_rmb"], df["elapsed_avg_min"]):
        ax.text(xi, top_y, f"{money(cost)} / {minutes:.1f}m", fontsize=10, ha="center", va="bottom", rotation=38, color=COL["ink"])

    for spine in ["top", "right"]:
        ax.spines[spine].set_visible(False)
    ax.spines["left"].set_color(COL["ink"])
    ax.spines["bottom"].set_color(COL["ink"])
    ax.tick_params(axis="y", colors=COL["ink"], labelsize=9)
    ax.tick_params(axis="x", colors=COL["ink"])

    order = ["codex", "deepagents", "claudecode", "hermes", "openclaw"]
    handles = [Patch(fc=HARNESS_COLORS[h], label=HARNESS_LABELS[h]) for h in order if h in set(df["harness"].str.lower())]
    # 中文注释：bbox_to_anchor 的第二个值越小（越负），图例越往下。
    ax.legend(
        handles=handles,
        ncol=5,
        loc="upper center",
        bbox_to_anchor=(0.5, -0.5),
        frameon=False,
        fontsize=10,
        handlelength=1.2,
        columnspacing=1.5,
    )
    # 中文注释：bottom 控制底部留白，top 控制顶部留白；两者需要和标题/斜字联动调整。
    fig.subplots_adjust(bottom=0.50, top=0.82)
    return fig


def main() -> None:
    set_style()
    data = json.loads(DATA_PATH.read_text(encoding="utf-8"))
    fig = render(data)
    save_figure(fig)
    print(f"Wrote {ROOT / 'figure.png'}")
    print(f"Wrote {ROOT / 'figure.pdf'}")


if __name__ == "__main__":
    main()


==> assets/figures/fig5_role_class_heatmap/render_fig5_role_class_heatmap.py <==
#!/usr/bin/env python3
from __future__ import annotations

import json
from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.colors import LinearSegmentedColormap

ROOT = Path(__file__).resolve().parent
DATA_PATH = ROOT / "data.json"

COL = {
    "ink": "#1B2337",
    "border": "#C9D3DE",
}

MODEL_LABELS = {
    "gpt-5.5": "GPT-5.5",
    "sonnet-4.6": "Sonnet 4.6",
    "opus-4.6": "Opus 4.6",
    "haiku-4.5": "Haiku 4.5",
    "kimi-k2.6": "Kimi K2.6",
    "MiniMax-M3": "MiniMax-M3",
    "gpt-4.1-mini": "GPT-4.1-mini",
    "qwen3-235b-a22b": "Qwen3-235B-A22B",
    "deepseek-v4-pro": "DeepSeek V4 Pro",
}

HEATMAP_CMAP = LinearSegmentedColormap.from_list(
    "frontis_heatmap",
    ["#EDF4FB", "#D6E7F5", "#B9D5EB", "#8FB7D8", "#5D95C1", "#2F6C99", "#174A74"],
)

HEAT_XTICK_SIZE = 14  # check: 横轴标签字号（列名大小）
HEAT_YTICK_SIZE = 14  # check: 纵轴标签字号（模型名大小）
HEAT_CELL_SIZE = 14  # check: 每个小格子中间分数字号
HEAT_CBAR_LABEL_SIZE = 14  # check: colorbar 标题字号
HEAT_CBAR_TICK_SIZE = 14  # check: colorbar 刻度字号


def set_style() -> None:
    mpl.rcParams.update(
        {
            "font.family": "serif",
            "font.serif": [
                "TeX Gyre Termes",
                "Times New Roman",
                "Nimbus Roman",
                "DejaVu Serif",
                "serif",
            ],
            "axes.edgecolor": COL["border"],
            "axes.labelcolor": COL["ink"],
            "axes.titlecolor": COL["ink"],
            "xtick.color": COL["ink"],
            "ytick.color": COL["ink"],
            "figure.facecolor": "white",
            "axes.facecolor": "white",
            "savefig.facecolor": "white",
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "svg.fonttype": "none",
        }
    )


def save_figure(fig: plt.Figure) -> None:
    fig.savefig(ROOT / "figure.pdf", bbox_inches="tight", pad_inches=0.02)
    fig.savefig(ROOT / "figure.png", dpi=300, bbox_inches="tight", pad_inches=0.02)
    plt.close(fig)


def matrix_from_records(data: dict) -> tuple[np.ndarray, list[str], list[str]]:
    records = data["data"]
    row_order = data["model_order"]
    col_order = data["column_order"]
    row_labels = []
    for row in row_order:
        match = next((r for r in records if r["model"] == row), None)
        row_labels.append(match.get("model_label", row) if match else MODEL_LABELS.get(row, row))

    col_labels: list[str] = []
    mat = []
    for row in row_order:
        vals = []
        for col in col_order:
            item = next((r for r in records if r["model"] == row and r["role_class"] == col), None)
            vals.append(np.nan if item is None else item["score"])
            if len(col_labels) < len(col_order):
                col_labels.append(col)
        mat.append(vals)
    return np.array(mat, dtype=float), row_labels, col_labels


def render(data: dict) -> plt.Figure:
    mat, row_labels, col_labels = matrix_from_records(data)
    fig, ax = plt.subplots(figsize=(6.25, 5.75))  # check: 第二个数越大，Figure 5 每个格子越高
    im = ax.imshow(mat, cmap=HEATMAP_CMAP, vmin=0.15, vmax=0.75, aspect="auto")

    ax.set_xticks(np.arange(len(col_labels)))
    ax.set_xticklabels(col_labels, rotation=30, ha="right", fontsize=HEAT_XTICK_SIZE, color=COL["ink"])
    ax.set_yticks(np.arange(len(row_labels)))
    ax.set_yticklabels(row_labels, fontsize=HEAT_YTICK_SIZE, color=COL["ink"])
    ax.tick_params(length=0)

    for spine in ax.spines.values():
        spine.set_visible(False)

    ax.set_xticks(np.arange(-0.5, mat.shape[1], 1), minor=True)
    ax.set_yticks(np.arange(-0.5, mat.shape[0], 1), minor=True)
    ax.grid(which="minor", color="white", linewidth=1.0)
    ax.tick_params(which="minor", bottom=False, left=False)

    for i in range(mat.shape[0]):
        for j in range(mat.shape[1]):
            value = mat[i, j]
            if np.isnan(value):
                continue
            text_color = "white" if value > 0.45 else COL["ink"]
            CELL_Y_OFFSET = 0.12  # check: >0 往下移，<0 往上移
            ax.text(j, i + CELL_Y_OFFSET, f"{value:.2f}", ha="center", va="center", fontsize=HEAT_CELL_SIZE, color=text_color)

    fig.subplots_adjust(bottom=0.39, top=0.985, left=0.18, right=0.985)
    cbar = fig.colorbar(im, ax=ax, orientation="horizontal", fraction=0.075, pad=0.30)
    cbar.set_label("Score", fontsize=HEAT_CBAR_LABEL_SIZE, color=COL["ink"])
    cbar.ax.tick_params(labelsize=HEAT_CBAR_TICK_SIZE, length=0, colors=COL["ink"])
    return fig


def main() -> None:
    set_style()
    data = json.loads(DATA_PATH.read_text(encoding="utf-8"))
    fig = render(data)
    save_figure(fig)
    print(f"Wrote {ROOT / 'figure.png'}")
    print(f"Wrote {ROOT / 'figure.pdf'}")


if __name__ == "__main__":
    main()


==> assets/figures/fig6_artifact_type_heatmap/render_fig6_artifact_type_heatmap.py <==
#!/usr/bin/env python3
from __future__ import annotations

import json
from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.colors import LinearSegmentedColormap

ROOT = Path(__file__).resolve().parent
DATA_PATH = ROOT / "data.json"

COL = {
    "ink": "#1B2337",
    "border": "#C9D3DE",
}

MODEL_LABELS = {
    "gpt-5.5": "GPT-5.5",
    "sonnet-4.6": "Sonnet 4.6",
    "opus-4.6": "Opus 4.6",
    "haiku-4.5": "Haiku 4.5",
    "kimi-k2.6": "Kimi K2.6",
    "MiniMax-M3": "MiniMax-M3",
    "gpt-4.1-mini": "GPT-4.1-mini",
    "qwen3-235b-a22b": "Qwen3-235B-A22B",
    "deepseek-v4-pro": "DeepSeek V4 Pro",
}

HEATMAP_CMAP = LinearSegmentedColormap.from_list(
    "frontis_heatmap",
    ["#EDF4FB", "#D6E7F5", "#B9D5EB", "#8FB7D8", "#5D95C1", "#2F6C99", "#174A74"],
)

HEAT_XTICK_SIZE = 14  # check: 横轴标签字号（列名大小）
HEAT_YTICK_SIZE = 14  # check: 纵轴标签字号（模型名大小）
HEAT_CELL_SIZE = 14  # check: 每个小格子中间分数字号
HEAT_CBAR_LABEL_SIZE = 14  # check: colorbar 标题字号
HEAT_CBAR_TICK_SIZE = 14  # check: colorbar 刻度字号


def set_style() -> None:
    mpl.rcParams.update(
        {
            "font.family": "serif",
            "font.serif": [
                "TeX Gyre Termes",
                "Times New Roman",
                "Nimbus Roman",
                "DejaVu Serif",
                "serif",
            ],
            "axes.edgecolor": COL["border"],
            "axes.labelcolor": COL["ink"],
            "axes.titlecolor": COL["ink"],
            "xtick.color": COL["ink"],
            "ytick.color": COL["ink"],
            "figure.facecolor": "white",
            "axes.facecolor": "white",
            "savefig.facecolor": "white",
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "svg.fonttype": "none",
        }
    )


def save_figure(fig: plt.Figure) -> None:
    fig.savefig(ROOT / "figure.pdf", bbox_inches="tight", pad_inches=0.02)
    fig.savefig(ROOT / "figure.png", dpi=300, bbox_inches="tight", pad_inches=0.02)
    plt.close(fig)


def matrix_from_records(data: dict) -> tuple[np.ndarray, list[str], list[str]]:
    records = data["data"]
    row_order = data["model_order"]
    col_order = data["column_order"]
    row_labels = []
    for row in row_order:
        match = next((r for r in records if r["model"] == row), None)
        row_labels.append(match.get("model_label", row) if match else MODEL_LABELS.get(row, row))

    col_labels: list[str] = []
    mat = []
    for row in row_order:
        vals = []
        for col in col_order:
            item = next((r for r in records if r["model"] == row and r["artifact_type_bucket"] == col), None)
            vals.append(np.nan if item is None else item["score"])
            if len(col_labels) < len(col_order):
                col_labels.append(item.get("artifact_label", col) if item else col)
        mat.append(vals)
    return np.array(mat, dtype=float), row_labels, col_labels


def render(data: dict) -> plt.Figure:
    mat, row_labels, col_labels = matrix_from_records(data)
    fig, ax = plt.subplots(figsize=(6.25, 5.8))  # check: 第二个数越大，Figure 6 每个格子越高
    im = ax.imshow(mat, cmap=HEATMAP_CMAP, vmin=0.15, vmax=0.95, aspect="auto")

    ax.set_xticks(np.arange(len(col_labels)))
    ax.set_xticklabels(col_labels, rotation=30, ha="right", fontsize=HEAT_XTICK_SIZE, color=COL["ink"])
    ax.set_yticks(np.arange(len(row_labels)))
    ax.set_yticklabels(row_labels, fontsize=HEAT_YTICK_SIZE, color=COL["ink"])
    ax.tick_params(length=0)

    for spine in ax.spines.values():
        spine.set_visible(False)

    ax.set_xticks(np.arange(-0.5, mat.shape[1], 1), minor=True)
    ax.set_yticks(np.arange(-0.5, mat.shape[0], 1), minor=True)
    ax.grid(which="minor", color="white", linewidth=1.0)
    ax.tick_params(which="minor", bottom=False, left=False)

    for i in range(mat.shape[0]):
        for j in range(mat.shape[1]):
            value = mat[i, j]
            if np.isnan(value):
                continue
            text_color = "white" if value > 0.55 else COL["ink"]
            CELL_Y_OFFSET = 0.10  # check: >0 往下移，<0 往上移
            ax.text(j, i + CELL_Y_OFFSET, f"{value:.2f}", ha="center", va="center", fontsize=HEAT_CELL_SIZE, color=text_color)

    fig.subplots_adjust(bottom=0.41, top=0.985, left=0.18, right=0.985)
    cbar = fig.colorbar(im, ax=ax, orientation="horizontal", fraction=0.075, pad=0.22) # check: pad 越小，colorbar 越靠近图像
    cbar.set_label("Score", fontsize=HEAT_CBAR_LABEL_SIZE, color=COL["ink"])
    cbar.ax.tick_params(labelsize=HEAT_CBAR_TICK_SIZE, length=0, colors=COL["ink"])
    return fig


def main() -> None:
    set_style()
    data = json.loads(DATA_PATH.read_text(encoding="utf-8"))
    fig = render(data)
    save_figure(fig)
    print(f"Wrote {ROOT / 'figure.png'}")
    print(f"Wrote {ROOT / 'figure.pdf'}")


if __name__ == "__main__":
    main()


==> assets/figures/fig7_dimension_profile_heatmap/render_fig7_dimension_profile_heatmap.py <==
#!/usr/bin/env python3
from __future__ import annotations

import json
from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
from matplotlib.colors import LinearSegmentedColormap

ROOT = Path(__file__).resolve().parent
DATA_PATH = ROOT / "data.json"

COL = {
    "ink": "#1B2337",
    "border": "#C9D3DE",
}

HEATMAP_CMAP = LinearSegmentedColormap.from_list(
    "frontis_heatmap",
    ["#EDF4FB", "#D6E7F5", "#B9D5EB", "#8FB7D8", "#5D95C1", "#2F6C99", "#174A74"],
)

HEAT_XTICK_SIZE = 14  # check: 横轴标签字号（列名大小）
HEAT_YTICK_SIZE = 14  # check: 纵轴标签字号（模型名大小）
HEAT_CELL_SIZE = 14  # check: 每个小格子中间分数字号
HEAT_CBAR_LABEL_SIZE = 14  # check: colorbar 标题字号
HEAT_CBAR_TICK_SIZE = 14  # check: colorbar 刻度字号


def set_style() -> None:
    mpl.rcParams.update(
        {
            "font.family": "serif",
            "font.serif": [
                "TeX Gyre Termes",
                "Times New Roman",
                "Nimbus Roman",
                "DejaVu Serif",
                "serif",
            ],
            "axes.edgecolor": COL["border"],
            "axes.labelcolor": COL["ink"],
            "axes.titlecolor": COL["ink"],
            "xtick.color": COL["ink"],
            "ytick.color": COL["ink"],
            "figure.facecolor": "white",
            "axes.facecolor": "white",
            "savefig.facecolor": "white",
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "svg.fonttype": "none",
        }
    )


def save_figure(fig: plt.Figure) -> None:
    fig.savefig(ROOT / "figure.pdf", bbox_inches="tight", pad_inches=0.02)
    fig.savefig(ROOT / "figure.png", dpi=300, bbox_inches="tight", pad_inches=0.02)
    plt.close(fig)


def render(data: dict) -> plt.Figure:
    df = pd.DataFrame(data["data"]).sort_values("score_avg", ascending=False)
    cols = data["fields"]["values"]
    row_labels = df["model_label"].tolist()
    mat = df[cols].to_numpy(dtype=float)

    fig, ax = plt.subplots(figsize=(5.45, 5.5))  # check: 第二个数越大，Figure 7 每个格子越高
    im = ax.imshow(mat, cmap=HEATMAP_CMAP, vmin=0.20, vmax=0.80, aspect="auto")

    ax.set_xticks(np.arange(len(cols)))
    ax.set_xticklabels(cols, rotation=30, ha="right", fontsize=HEAT_XTICK_SIZE, color=COL["ink"])
    ax.set_yticks(np.arange(len(row_labels)))
    ax.set_yticklabels(row_labels, fontsize=HEAT_YTICK_SIZE, color=COL["ink"])
    ax.tick_params(length=0)

    for spine in ax.spines.values():
        spine.set_visible(False)

    ax.set_xticks(np.arange(-0.5, mat.shape[1], 1), minor=True)
    ax.set_yticks(np.arange(-0.5, mat.shape[0], 1), minor=True)
    ax.grid(which="minor", color="white", linewidth=1.0)
    ax.tick_params(which="minor", bottom=False, left=False)

    for i in range(mat.shape[0]):
        for j in range(mat.shape[1]):
            value = mat[i, j]
            text_color = "white" if value > 0.50 else COL["ink"]
            CELL_Y_OFFSET = 0.10  # check: >0 往下移，<0 往上移
            ax.text(j, i + CELL_Y_OFFSET, f"{value:.2f}", ha="center", va="center", fontsize=HEAT_CELL_SIZE, color=text_color)

    fig.subplots_adjust(bottom=0.39, top=0.985, left=0.19, right=0.985)
    cbar = fig.colorbar(im, ax=ax, orientation="horizontal", fraction=0.075, pad=0.20) # check: pad 越小，colorbar 越靠近图像
    cbar.set_label("Score", fontsize=HEAT_CBAR_LABEL_SIZE, color=COL["ink"])
    cbar.ax.tick_params(labelsize=HEAT_CBAR_TICK_SIZE, length=0, colors=COL["ink"])
    return fig


def main() -> None:
    set_style()
    data = json.loads(DATA_PATH.read_text(encoding="utf-8"))
    fig = render(data)
    save_figure(fig)
    print(f"Wrote {ROOT / 'figure.png'}")
    print(f"Wrote {ROOT / 'figure.pdf'}")


if __name__ == "__main__":
    main()


==> assets/figures/fig8_skill_transfer_heatmap/render_fig8_skill_transfer_heatmap.py <==
#!/usr/bin/env python3
"""Render Figure 9 as a self-contained single-column heatmap."""

from __future__ import annotations

import json
from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.colors import LinearSegmentedColormap, TwoSlopeNorm


ROOT = Path(__file__).resolve().parent
DATA_PATH = ROOT / "data.json"

COL = {
    "ink": "#1B2337",
    "muted": "#697386",
    "border": "#D6DEE8",
}

GAIN_CMAP = LinearSegmentedColormap.from_list(
    "frontis_gain_delta",
    [
        (0.00, "#B85C2E"),
        (0.18, "#D99566"),
        (0.34, "#E9C9AE"),
        (0.46, "#F8F3EE"),
        (0.50, "#FFFFFF"),
        (0.54, "#F2F7FB"),
        (0.66, "#D6E7F5"),
        (0.82, "#8FB7D8"),
        (1.00, "#174A74"),
    ],
)

ROW_LABEL_SIZE = 7.8  # check: 行首标签字号（左侧 harness / consumer / avg 行名）
COL_LABEL_SIZE = 7.8  # check: 列首标签字号（顶部 model / creator 名）
CBAR_LABEL_SIZE = 7.8  # check: 图例标题字号（colorbar 标题）
CBAR_TICK_SIZE = 7.8  # check: 图例刻度字号（colorbar 数字）
CELL_TOP_TEXT_SIZE = 5.8  # check: 格子上半行 pre->post 文本字号
CELL_BOLD_TEXT_SIZE = 8.0  # check: 格子内加粗 delta 数字号


def set_style() -> None:
    mpl.rcParams.update({
        "font.family": "serif",
        "font.serif": ["TeX Gyre Termes", "Times New Roman", "Nimbus Roman", "DejaVu Serif", "serif"],
        "axes.edgecolor": COL["border"],
        "axes.labelcolor": COL["ink"],
        "axes.titlecolor": COL["ink"],
        "xtick.color": COL["ink"],
        "ytick.color": COL["ink"],
        "figure.facecolor": "white",
        "axes.facecolor": "white",
        "savefig.facecolor": "white",
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
        "svg.fonttype": "none",
        "axes.titlesize": 11,  # check: matplotlib 默认标题字号（本图基本未显式用到标题）
        "axes.titleweight": "bold",
        "axes.labelsize": 9,  # check: matplotlib 默认轴标签字号
        "xtick.labelsize": 8,  # check: matplotlib 默认 x 轴刻度字号
        "ytick.labelsize": 8,  # check: matplotlib 默认 y 轴刻度字号
        "legend.fontsize": 9,  # check: matplotlib 默认 legend 字号
    })


def split_label(label: str) -> str:
    return label  # check: 保持 combo 名不换行；如果之后想恢复换行，再改回 replace("/", "/\\n")


def readable_text_color(cmap: LinearSegmentedColormap, norm: TwoSlopeNorm, value: float) -> str:
    red, green, blue, _ = cmap(norm(value))
    luminance = 0.2126 * red + 0.7152 * green + 0.0722 * blue
    return "white" if luminance < 0.58 else COL["ink"]


def render(data: dict) -> plt.Figure:
    consumers = [split_label(x) for x in data["consumers"]]
    creators = [split_label(x) for x in data["creators"]]
    baseline = np.asarray(data["baseline"], dtype=float)
    post = np.asarray(data["post"], dtype=float)
    pre = np.repeat(baseline[:, None], len(creators), axis=1)
    delta = post - pre
    heat = np.vstack([delta, np.asarray(data["mean_delta"], dtype=float)[None, :]])
    row_labels = consumers + ["Mean Delta"]

    fig, ax = plt.subplots(figsize=(3.55, 2.12), dpi=220)   # check: 第二个数越大，Figure 7 每个格子越高
    norm = TwoSlopeNorm(vmin=-0.34, vcenter=0.0, vmax=0.34)
    im = ax.imshow(heat, cmap=GAIN_CMAP, norm=norm, aspect="auto")

    ax.set_xticks(np.arange(len(creators)))
    ax.set_xticklabels(creators, rotation=0, ha="center", fontsize=COL_LABEL_SIZE, color=COL["ink"])
    ax.set_yticks(np.arange(len(row_labels)))
    ax.set_yticklabels(row_labels, fontsize=ROW_LABEL_SIZE, color=COL["ink"])
    ax.xaxis.tick_top()
    ax.tick_params(axis="x", length=0, pad=6)
    ax.tick_params(axis="y", length=0, pad=5)

    for spine in ax.spines.values():
        spine.set_visible(False)
    ax.set_xticks(np.arange(-0.5, heat.shape[1], 1), minor=True)
    ax.set_yticks(np.arange(-0.5, heat.shape[0], 1), minor=True)
    ax.grid(which="minor", color="white", linewidth=1.15)
    ax.tick_params(which="minor", bottom=False, left=False)

    for i in range(heat.shape[0]):
        for j in range(heat.shape[1]):
            value = heat[i, j]
            text_color = readable_text_color(GAIN_CMAP, norm, value)
            if i < len(consumers):
                ax.text(
                    j,
                    i - 0.16,
                    f"{pre[i, j]:.3f}->{post[i, j]:.3f}",
                    ha="center",
                    va="center",
                    fontsize=CELL_TOP_TEXT_SIZE,
                    color=text_color,
                )
                ax.text(
                    j,
                    i + 0.30, # check: 格子中加粗字的高度：让它下移，就把 i + 0.17 改大一点
                    f"{value:+.3f}",
                    ha="center",
                    va="center",
                    fontsize=CELL_BOLD_TEXT_SIZE,
                    fontweight="bold",
                    color=text_color,
                )
            else:
                ax.text(
                    j,
                    i + 0.10,
                    f"{value:+.3f}",
                    ha="center",
                    va="center",
                    fontsize=CELL_BOLD_TEXT_SIZE,
                    fontweight="bold",
                    color=text_color,
                )

    cbar = fig.colorbar(im, ax=ax, orientation="horizontal", fraction=0.075, pad=0.055)
    cbar.set_label("Gain Delta", fontsize=CBAR_LABEL_SIZE, color=COL["ink"])
    cbar.set_ticks([-0.3, -0.15, 0.0, 0.15, 0.3])
    cbar.ax.tick_params(labelsize=CBAR_TICK_SIZE, length=0, colors=COL["ink"])
    cbar.outline.set_edgecolor(COL["border"])
    cbar.outline.set_linewidth(0.8)

    fig.subplots_adjust(left=0.34, right=0.985, top=0.885, bottom=0.22)
    return fig


def main() -> None:
    set_style()
    data = json.loads(DATA_PATH.read_text(encoding="utf-8"))
    fig = render(data)
    pdf_path = ROOT / "figure.pdf"
    png_path = ROOT / "figure.png"
    fig.savefig(pdf_path, bbox_inches="tight")
    fig.savefig(png_path, dpi=300, bbox_inches="tight")
    plt.close(fig)
    print(f"Wrote {pdf_path}")
    print(f"Wrote {png_path}")


if __name__ == "__main__":
    main()


==> assets/figures/fig9_score_cost/render_fig9_score_cost.py <==
#!/usr/bin/env python3
from __future__ import annotations

import json
from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
from matplotlib.lines import Line2D

ROOT = Path(__file__).resolve().parent
DATA_PATH = ROOT / "data.json"

COL = {
    "ink": "#1B2337",
    "border": "#C9D3DE",
    "grid": "#E6EAF0",
    "neutral": "#A7B1BC",
}

HARNESS_COLORS = {
    "claudecode": "#E58B2E",
    "codex": "#5875A8",
    "deepagents": "#669B4E",
    "hermes": "#A77AA3",
    "openclaw": "#82B3AD",
}

HARNESS_LABELS = {
    "claudecode": "ClaudeCode",
    "codex": "Codex",
    "deepagents": "DeepAgents",
    "hermes": "Hermes",
    "openclaw": "OpenClaw",
}

MODEL_MARKERS = {
    "gpt-5.5": "D",
    "sonnet-4.6": "o",
    "opus-4.6": "s",
    "haiku-4.5": "^",
    "kimi-k2.6": "*",
    "MiniMax-M3": "h",
    "gpt-4.1-mini": "P",
    "qwen3-235b-a22b": "X",
    "deepseek-v4-pro": "p",
}

MODEL_LABELS = {
    "gpt-5.5": "GPT-5.5",
    "sonnet-4.6": "Sonnet 4.6",
    "opus-4.6": "Opus 4.6",
    "haiku-4.5": "Haiku 4.5",
    "kimi-k2.6": "Kimi K2.6",
    "MiniMax-M3": "MiniMax-M3",
    "gpt-4.1-mini": "GPT-4.1-mini",
    "qwen3-235b-a22b": "Qwen3-235B-A22B",
    "deepseek-v4-pro": "DeepSeek V4 Pro",
}


def set_style() -> None:
    mpl.rcParams.update(
        {
            "font.family": "serif",
            "font.serif": [
                "TeX Gyre Termes",
                "Times New Roman",
                "Nimbus Roman",
                "DejaVu Serif",
                "serif",
            ],
            "axes.edgecolor": COL["border"],
            "axes.labelcolor": COL["ink"],
            "axes.titlecolor": COL["ink"],
            "xtick.color": COL["ink"],
            "ytick.color": COL["ink"],
            "figure.facecolor": "white",
            "axes.facecolor": "white",
            "savefig.facecolor": "white",
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "svg.fonttype": "none",
        }
    )


def save_figure(fig: plt.Figure) -> None:
    fig.savefig(ROOT / "figure.pdf", bbox_inches="tight", pad_inches=0.02)
    fig.savefig(ROOT / "figure.png", dpi=300, bbox_inches="tight", pad_inches=0.02)
    plt.close(fig)


def nice_model(model: str) -> str:
    return MODEL_LABELS.get(model, model)


def render(data: dict) -> plt.Figure:
    df = pd.DataFrame(data["data"])
    fig, ax = plt.subplots(figsize=(12.6, 3.8))

    x = df["agent_cost_rmb"].to_numpy(dtype=float)
    y = df["score"].to_numpy(dtype=float)
    valid = x > 0
    if valid.sum() >= 3:
        coef = np.polyfit(np.log1p(x[valid]), y[valid], 1)
        xx = np.linspace(max(1.0, x[valid].min() * 0.82), x.max() * 1.04, 220)
        yy = coef[0] * np.log1p(xx) + coef[1]
        ax.plot(xx, yy, color=COL["ink"], lw=1.9, ls=(0, (5, 3)), alpha=0.48, zorder=1)

    for _, row in df.iterrows():
        harness = str(row["harness"]).lower()
        model = str(row["model"])
        color = HARNESS_COLORS.get(harness, COL["neutral"])
        marker = MODEL_MARKERS.get(model, "o")
        ax.scatter(
            row["agent_cost_rmb"],
            row["score"],
            s=260,
            marker=marker,
            c=color,
            edgecolors="white",
            linewidths=1.6,
            alpha=0.96,
            zorder=3,
        )
        ax.scatter(
            row["agent_cost_rmb"],
            row["score"],
            s=340,
            marker=marker,
            facecolors="none",
            edgecolors=mpl.colors.to_rgba(color, 0.32),
            linewidths=1.0,
            zorder=2,
        )

    ax.set_xlabel("Agent cost (RMB)", fontsize=18.8)
    ax.set_ylabel("Score", fontsize=18.8)
    ax.set_axisbelow(True)
    ax.xaxis.set_major_formatter(lambda v, pos: f"¥{v:.0f}")
    ax.set_xlim(0, df["agent_cost_rmb"].max() * 1.07)
    ax.set_ylim(0.17, 0.70)

    for spine in ["top", "right"]:
        ax.spines[spine].set_visible(False)
    ax.spines["left"].set_color(COL["border"])
    ax.spines["bottom"].set_color(COL["border"])
    ax.tick_params(colors=COL["ink"], labelsize=17.0, length=4.8, width=1.0)

    harness_handles = [
        Line2D([0], [0], marker="o", ls="", mfc=HARNESS_COLORS[h], mec="white", ms=14.8, label=HARNESS_LABELS[h])
        for h in ["claudecode", "codex", "deepagents", "hermes", "openclaw"]
    ]
    model_order = [
        "MiniMax-M3",
        "deepseek-v4-pro",
        "gpt-4.1-mini",
        "gpt-5.5",
        "haiku-4.5",
        "kimi-k2.6",
        "opus-4.6",
        "qwen3-235b-a22b",
        "sonnet-4.6",
    ]
    model_handles = [
        Line2D([0], [0], marker=MODEL_MARKERS[m], ls="", color=COL["ink"], ms=13.8, label=nice_model(m))
        for m in model_order
        if m in set(df["model"])
    ]

    legend1 = ax.legend(
        handles=harness_handles,
        title="Harness",
        title_fontsize=16.0,
        fontsize=14.7,
        loc="upper left",
        bbox_to_anchor=(1.015, 1.00),
        ncol=1,
        frameon=False,
        handletextpad=0.45,
        labelspacing=0.36,
        borderaxespad=0.0,
    )
    plt.setp(legend1.get_title(), color=COL["ink"])
    ax.add_artist(legend1)

    legend2 = ax.legend(
        handles=model_handles,
        title="Model",
        title_fontsize=16.0,
        fontsize=14.7,
        loc="upper left",
        bbox_to_anchor=(1.205, 1.00),
        ncol=1,
        frameon=False,
        handletextpad=0.45,
        labelspacing=0.42,
        borderaxespad=0.0,
    )
    plt.setp(legend2.get_title(), color=COL["ink"])

    fig.subplots_adjust(left=0.062, right=0.715, bottom=0.22, top=0.96)
    return fig


def main() -> None:
    set_style()
    data = json.loads(DATA_PATH.read_text(encoding="utf-8"))
    fig = render(data)
    save_figure(fig)
    print(f"Wrote {ROOT / 'figure.png'}")
    print(f"Wrote {ROOT / 'figure.pdf'}")


if __name__ == "__main__":
    main()

